SNR Spectra as a Quantitative Model for Image Quality in Polychromatic X-Ray Imaging

In polychromatic x-ray imaging for nondestructive testing, material science or medical applications, image quality is usually a problem of detecting sample structure in noisy data. This problem is typically stated this way: As many photons as possible need to be detected to get a good image quality. We instead propose to use the concept of signal detection, which is more universal. In signal detection, it is the sample properties which are detected. Photons play the role of information carriers for the signal. Signal detection for example allows modeling the effects which polychromaticity has on image quality. $\mathit{SNR}$ spectra (= spatial $\mathit{SNR}$) are used as a quantity to describe if reliable signal detection is possible. They include modulation transfer and phase contrast in addition to noisiness effects. $\mathit{SNR}$ spectra can also be directly measured, which means that theoretical predictions can easily be tested. We investigate the effects of signal and noise superposition on the $\mathit{SNR}$ spectrum and show how selectively not detecting photons can increase the image quality.

==> anc/SNR_u_evaluation-application.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-02-26\n",
    "\n",
    "%pylab\n",
    "from SNR_u_evaluation import *\n",
    "\n",
    "print('\\n=== printing the docstring for the main function ===')\n",
    "help(estimate_SNR)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Template\n",
    "\n",
    "These cells are intended to be modified to run an evaluation on actual data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# a) define data folders\n",
    "\n",
    "# fill folder names here:\n",
    "base_path = ''\n",
    "images_folders = [os.path.join(base_path, folder) for folder in [\n",
    "    'images1',\n",
    "    'images2'\n",
    "]]\n",
    "refs_folders = [os.path.join(base_path, folder) for folder in [\n",
    "    'refs1', # entries may be None\n",
    "    'refs2'\n",
    "]]\n",
    "dark_folders = [os.path.join(base_path, folder) for folder in [\n",
    "    'darks1', # entries may be None\n",
    "    'darks2'\n",
    "]]\n",
    "\n",
    "view3 = slice(None, None), slice(None, None), slice(None, None)  # default value for slice\n",
    "\n",
    "# load stack average to select evaluation area\n",
    "from file_access import ImagesReader, save_image\n",
    "image = ImagesReader(0, images_folders[0]).get_stack_average()\n",
    "ref = ImagesReader(0, refs_folders[0]).get_stack_average()\n",
    "dark = ImagesReader(0, dark_folders[0]).get_stack_average()\n",
    "\n",
    "test_image = (image - dark)/(ref - dark)\n",
    "fig1 = show_image(test_image)\n",
    "display(fig1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# b) select evaluation area\n",
    "# select an area that contains lots of signal\n",
    "# all compared parameters need to be evaluated at the same area or need to be measured on a homogenous sample\n",
    "view = slice(300, 800), slice(200, 700)\n",
    "fig2 = show_image(test_image[view])\n",
    "display(fig2)\n",
    "view3 = slice(None, None), *view"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# c) compute and plot the SNR curves\n",
    "# fill parameters here\n",
    "result_path = ''\n",
    "description_str = ''\n",
    "parameter_1 = []  # use only if needed\n",
    "parameter_2 = []  # use only if needed\n",
    "\n",
    "# refs = ImagesReader(0, refs_folder).load_all()  # use this line if all series use the same refs \n",
    "                                                  # define refs_folder above\n",
    "\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "\n",
    "results = []\n",
    "figure = None\n",
    "for k in range(len(images_folders)):\n",
    "    data = ImagesReader(0, images_folders[k]).load_all()\n",
    "    refs = ImagesReader(0, refs_folders[k]).load_all() # possibly move out of the loop if only one ref\n",
    "    darks = ImagesReader(0, dark_folders[k]).load_all() # if not needed, delete this line and usage below\n",
    "    \n",
    "    SNR_eval = SNR_Evaluator()\n",
    "     \n",
    "    SNR_eval.estimate_SNR(data[view3], refs[view3], darks[view3], series_filterer=filterer,\n",
    "        save_path=os.path.join(result_path, f'SNR(u)_{description_str}_{parameter_1[k]:.2f}_{parameter_2[k]:.2f}'))\n",
    "    \n",
    "    figure = SNR_eval.plot(figure, f'{description_str}_{parameter_1[k]:.2f}_{parameter_2[k]:.2f}')\n",
    "    # passing an existing figure here will plot all SNR curves into one figure\n",
    "    \n",
    "    results.append(SNR_eval)\n",
    "\n",
    "SNR_eval.finalize_figure(figure, save_path=None) # this saves the plots\n",
    "display(figure)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/SNR_u_evaluation-simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-02-26\n",
    "\n",
    "%pylab\n",
    "from SNR_u_evaluation import *\n",
    "\n",
    "print('\\n=== printing the docstring for the main function ===')\n",
    "help(estimate_SNR)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Contents\n",
    "\n",
    "1\\. Simulation - shows how this works and show example evaluation\n",
    "\n",
    "    a) generate test data\n",
    "    \n",
    "    b) estimate SNR without flats/refs+darks\n",
    "    \n",
    "    c) estimate SNR with flats/refs but no darks\n",
    "    \n",
    "    d) configure pixel defect removal\n",
    "    \n",
    "    e) inaccurate SNR estimate without pixel defect removal\n",
    "    \n",
    "    f) generate test data with darks\n",
    "    \n",
    "    g) estimate SNR with flats/refs and darks\n",
    "   \n",
    "2\\. optimal measurement parameters\n",
    "\n",
    "*some simulations to choose the correct measurement parameters*\n",
    "   \n",
    "# 1. Simulation\n",
    "\n",
    "## simple, no refs/flats\n",
    "\n",
    "Warning: Do not use this for images that are already flat/dark corrected, it would result in reduced accuracy."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# a) generate test data\n",
    "base_intensity = 100\n",
    "test_projs, test_proj = generate_test_data(base_intensity=base_intensity, add_pixel_defects=True, shape=(700, 700))\n",
    "    \n",
    "test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "show_image(test_projs.mean(axis=0), figsize=(5, 5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# b) estimate SNR without flats/refs+darks\n",
    "\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "filterer.defect_threshold = np.sqrt(base_intensity/test_projs.shape[0])*10\n",
    "filterer.verbose = True\n",
    "\n",
    "u, S, N, SNR, avg_image = estimate_SNR(test_projs, save_path='SNR_test_result', series_filterer=filterer)\n",
    "\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "S_coord, S_actual = PS.radial_power_spectrum(test_proj)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual/base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)*sqrt(mean(test_proj**2)), label='actual')\n",
    "\n",
    "[ax.legend() for ax in axes]; [ax.grid() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## with refs/flats"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# c) estimate SNR with flats/refs but no darks\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "filterer.defect_warn_fraction = 0.02; filterer.verbose = True\n",
    "\n",
    "u, S, N, SNR, mean_im = %time estimate_SNR(test_projs, refs=test_flats, series_filterer=filterer)\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual*base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)/sqrt(mean(test_proj**2)), label='actual')\n",
    "\n",
    "[ax.legend() for ax in axes]; [ax.grid() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# c) estimate SNR with flats/refs but no darks\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "filterer.defect_warn_fraction = 0.02; filterer.verbose = True\n",
    "\n",
    "u, S, N, SNR, mean_im = %time estimate_SNR(test_projs, refs=test_flats, series_filterer=filterer, )\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual*base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)/mean(test_proj), label='actual')\n",
    "\n",
    "[ax.legend() for ax in axes]; [ax.grid() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## pixel defect removal configuration\n",
    "\n",
    "pixel defects should usually account for less than 1 % of the pixels, here we have 0.67 %."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# d) configure pixel defect removal\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "#filterer.defect_threshold = np.sqrt(base_intensity/test_projs.shape[0])*10\n",
    "filterer.verbose = True\n",
    "\n",
    "filterer.defect_threshold = 0.001  # too low, produces warning\n",
    "filterer.test(test_projs, test_flats)\n",
    "\n",
    "filterer.defect_threshold = 0.3  # good\n",
    "filterer.test(test_projs, test_flats)\n",
    "\n",
    "filterer.defect_threshold = 100  # too high, no warning (!)\n",
    "filterer.test(test_projs, test_flats)\n",
    "\n",
    "filterer.defect_threshold = 0.3\n",
    "test_projs_f = %time filterer(test_projs/test_flats.mean(axis=0))\n",
    "\n",
    "display(show_image(test_projs.mean(axis=0), figsize=(5, 5)))\n",
    "display(show_image(test_projs_f.mean(axis=0), figsize=(5, 5)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## no pixel defect removal\n",
    "\n",
    "#### ==== WARNING ==== \n",
    "\n",
    "The SNR estimate will be highly inaccurate if pixel defects are present but not removed. \n",
    "\n",
    "This will typically have the effect that the SNR appears to be constantly high over most of the frequency range.\n",
    "\n",
    "In actual applications, this effect is usually less severe than in this example.\n",
    "\n",
    "These artifacts can often not be fully suppressed. If they are reduced to a magnitude of 0.001, it is often sufficiently good."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# e) inaccurate SNR estimate without pixel defect removal\n",
    "test_projs_f = copy(test_projs)\n",
    "fmax(test_projs_f, 1, out=test_projs_f)  # remove NaN\n",
    "\n",
    "u, S, N, SNR, mean_im = %time estimate_SNR(test_projs_f, refs=test_flats)\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual*base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)/mean(test_proj), label='actual')\n",
    "\n",
    "[ax.legend() for ax in axes]; [ax.grid() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)\n",
    "print('this is NOT how an evaluation should be done and the results are inaccurate')\n",
    "print('note that noise is still accurate, only the signal is distorted')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## with refs/flats and darks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# f) generate test data with darks\n",
    "base_intensity = 100\n",
    "dark_intensity = 5\n",
    "\n",
    "test_projs, test_proj = generate_test_data(base_intensity=base_intensity)\n",
    "\n",
    "test_flats = random.poisson(ones_like(test_projs)*(base_intensity+dark_intensity))\n",
    "test_darks = random.poisson(ones_like(test_projs)*dark_intensity)\n",
    "test_projs += random.poisson(ones_like(test_projs)*dark_intensity)\n",
    "\n",
    "show_image(test_projs[0]/test_flats.mean(axis=0), figsize=(5, 5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# g) estimate SNR with flats/refs and darks\n",
    "filterer = ImageSeriesPixelArtifactFilterer()\n",
    "filterer.verbose = True\n",
    "\n",
    "u, S, N, SNR, mean_im = %time estimate_SNR(test_projs, refs=test_flats, darks=test_darks, series_filterer=filterer)\n",
    "\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)\n",
    "\n",
    "axes[0].semilogy(u, SNR, label='computed SNR')\n",
    "axes[0].semilogy(u, S_actual*base_intensity, label='actual')\n",
    "axes[0].set_ylim(detect_lower_SNR_limit(SNR), None)\n",
    "axes[1].semilogy(u, S, label='computed signal power spectrum')\n",
    "axes[1].semilogy(u, S_actual, label='actual')\n",
    "axes[1].set_ylim(detect_lower_SNR_limit(S), None)\n",
    "axes[2].plot(u, N, label='computed noise power spectrum')\n",
    "axes[2].plot(u, ones_like(N)*mean(N), label='mean of computed')\n",
    "axes[2].plot(u, ones_like(N)/mean(test_proj), label='actual (with dark noise)')\n",
    "\n",
    "[ax.legend() for ax in axes]\n",
    "[ax.set_xlabel('spatial frequency') for ax in axes]\n",
    "[axes[k].set_title(t) for k, t in enumerate(('SNR', 'signal power spectra', 'noise'))]\n",
    "\n",
    "display(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2. optimal measurement parameters\n",
    "\n",
    "the aim is to reduce the errors while keeping measurement times low\n",
    "\n",
    "note that different signal strengths change the optimal setup\n",
    "\n",
    "### conclusion\n",
    "\n",
    "- a higher number of projections (=images) is translated almost linearly to a better lower limit (increasing both number of flats and number of images)\n",
    "- a higher number of counts only has a small effect on the lower limit\n",
    "- a very low intensity (e.g. 30 average counts) in the individual images is sufficient if a high number of images is used\n",
    "- taking a higher number of images is more time efficient than longer exposure times\n",
    "- taking more flats/refs than images is good for precision\n",
    "\n",
    "### recommendations\n",
    "\n",
    "- 100 images per SNR measurement are recommended for a high precision. If this is impossible, take as many images as reasonably possible.\n",
    "- 100 counts per image are probably sufficient, but do not go above 500 counts.\n",
    "- Less than 1000 counts in sum (e.g. 25x40) is not recommended.\n",
    "- The product of the number of images and the counts should be larger than the number of counts in a normal image\n",
    "- If the flats/refs are reused for several image series, then take many more flats/refs than images. Example: 10 parameters with 100 images each and 300 flats/refs.\n",
    "\n",
    "### suggested setups (examples)\n",
    "\n",
    "- high precision: 100 images with 100-200 counts each\n",
    "- medium precision: 60 images with 60-200 counts each\n",
    "- low precisions: 30 images with 40-200 counts each"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def geometric_mean_diff(arr1, arr2):\n",
    "    return exp(np.nanmean(np.abs(log(arr1)-log(arr2))))\n",
    "\n",
    "def estimate_SNR_error(SNR_estimate, SNR_actual):\n",
    "    lower_limit = detect_lower_SNR_limit(SNR_estimate)\n",
    "    loc = SNR_estimate > lower_limit*3\n",
    "    loc &= SNR_estimate < lower_limit*1e2\n",
    "    gavg_err = geometric_mean_diff(SNR_estimate[loc], SNR_actual[loc])\n",
    "    return gavg_err, lower_limit\n",
    "\n",
    "def estimate_SNR_error_comparable(SNR_estimate, SNR_actual, max_bin):\n",
    "    lower_limit = detect_lower_SNR_limit(SNR_estimate)\n",
    "    gavg_err = geometric_mean_diff(SNR_estimate[:max_bin], SNR_actual[:max_bin])\n",
    "    return gavg_err, lower_limit\n",
    "\n",
    "base_intensities = (10, 30, 100, 300, 1000)\n",
    "nprojs = (2, 10, 50, 250)\n",
    "#base_intensities = (10, 30)\n",
    "#nprojs = (10, 100)\n",
    "max_nprojs = max(nprojs)\n",
    "print('WARNING: low_limit and err have a very low precision and vary a lot from run to run')\n",
    "\n",
    "for base_intensity in base_intensities:\n",
    "    test_projs, test_proj = generate_test_data((500, 500), base_intensity=base_intensity, nproj=max_nprojs, \n",
    "                                               add_pixel_defects=False)\n",
    "    test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "    PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "    S_coord, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "    print('generated data')\n",
    "    if base_intensity < 50: # fix for division by zero\n",
    "        fmax(1, test_projs, out=test_projs)\n",
    "        fmax(1, test_flats, out=test_flats)\n",
    "    for nproj in nprojs:\n",
    "        low_limit = 0.\n",
    "        gavg_err = 0.\n",
    "        u_bins, S, N, SNR, mean_im = estimate_SNR(test_projs[:nproj], refs=test_flats[:nproj])\n",
    "        gavg_err, low_limit = estimate_SNR_error_comparable(SNR, S_actual*base_intensity, 12)\n",
    "        gavg_err -= 1\n",
    "        if low_limit is None: low_limit = 0.0\n",
    "        \n",
    "        print(f'{base_intensity:4} counts x {nproj:4} images: low_limit = {low_limit:7.4e}; err = {gavg_err*100:7.1f} %')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nprojs = (2, 3, 10, 30, 100, 300, 1000)\n",
    "max_nprojs = max(nprojs)\n",
    "nproj_other = 100\n",
    "print('WARNING: low_limit and err have a very low precision and vary a lot from run to run')\n",
    "\n",
    "base_intensity = 100\n",
    "test_projs, test_proj = generate_test_data((300, 300), base_intensity=base_intensity, nproj=max_nprojs, \n",
    "                                           add_pixel_defects=False)\n",
    "test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "S_coord, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "print('generated data')\n",
    "if base_intensity < 50: # fix for division by zero\n",
    "    fmax(1, test_projs, out=test_projs)\n",
    "    fmax(1, test_flats, out=test_flats)\n",
    "    \n",
    "for nproj in nprojs:\n",
    "    u_bins, S, N, SNR, mean_im = estimate_SNR(test_projs[:nproj], \n",
    "                                              refs=test_flats[:nproj_other])\n",
    "\n",
    "    gavg_err, low_limit = estimate_SNR_error_comparable(SNR, S_actual*base_intensity, 12)\n",
    "    gavg_err -= 1\n",
    "    print(f'{base_intensity:4} counts x [{nproj:4} images, {nproj_other:4} flats]: low_limit = {low_limit:7.4e}; err = {gavg_err*100:7.1f} %')    \n",
    "\n",
    "for nproj in nprojs:\n",
    "    u_bins, S, N, SNR, mean_im = estimate_SNR(test_projs[:nproj_other], \n",
    "                                              refs=test_flats[:nproj])\n",
    "\n",
    "    gavg_err, low_limit = estimate_SNR_error_comparable(SNR, S_actual*base_intensity, 12)\n",
    "    gavg_err -= 1\n",
    "\n",
    "    print(f'{base_intensity:4} counts x [{nproj_other:4} images, {nproj:4} flats]: low_limit = {low_limit:7.4e}; err = {gavg_err*100:7.1f} %')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "base_intensity = 100\n",
    "nprojs         = (2, 10, 50, 250)\n",
    "max_nprojs = max(nprojs)\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 6), tight_layout=True)\n",
    "\n",
    "test_projs, test_proj = generate_test_data((300, 300), base_intensity=base_intensity, nproj=max_nprojs, \n",
    "                                           add_pixel_defects=False)\n",
    "test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "print('generated data')\n",
    "ax.semilogy(u, S_actual*base_intensity, label='actual')\n",
    "\n",
    "for nproj in nprojs:\n",
    "    u, S, N, SNR, mean_im = estimate_SNR(test_projs[:nproj], refs=test_flats[:nproj])\n",
    "    \n",
    "    fmax(SNR, detect_lower_SNR_limit(SNR), out=SNR)\n",
    "    ax.semilogy(u, SNR, label=f'computed SNR, nproj = {nproj}')\n",
    "\n",
    "ax.legend()\n",
    "ax.set_xlabel('spatial frequency')\n",
    "ax.set_ylabel('SNR (clipped to lower limit)')\n",
    "\n",
    "plt.show(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "base_intensities = (10, 30, 100, 300)\n",
    "nproj      = 50\n",
    "max_nprojs = max(nprojs)\n",
    "plotted_actual = False\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 6), tight_layout=True)\n",
    "\n",
    "\n",
    "for base_intensity in base_intensities:\n",
    "    test_projs, test_proj = generate_test_data((300, 300), base_intensity=base_intensity, nproj=max_nprojs, \n",
    "                                               add_pixel_defects=False)\n",
    "    test_flats = random.poisson(ones_like(test_projs)*base_intensity)\n",
    "    if base_intensity < 50: # fix for division by zero\n",
    "        fmax(1, test_projs, out=test_projs)\n",
    "        fmax(1, test_flats, out=test_flats)\n",
    "    print('generated data')\n",
    "    \n",
    "    if not plotted_actual:\n",
    "        PS = PowerSpectrumCalculator(test_projs.shape[1:])\n",
    "        u, S_actual = PS.radial_power_spectrum(test_proj/base_intensity)\n",
    "        ax.semilogy(u, S_actual*100, label='actual')\n",
    "        plotted_actual = True\n",
    "        \n",
    "    u, S, N, SNR, mean_im = estimate_SNR(test_projs, refs=test_flats)\n",
    "    fmax(SNR, detect_lower_SNR_limit(SNR), out=SNR)\n",
    "    ax.semilogy(u, SNR/base_intensity*100, label=f'computed SNR (scaled to 100 counts), {base_intensity} counts')\n",
    "\n",
    "ax.legend()\n",
    "ax.set_xlabel('spatial frequency')\n",
    "ax.set_ylabel('SNR (clipped to lower limit)')\n",
    "\n",
    "plt.show(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close('all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/SNR_u_evaluation.py <==
''' evaluation for SNR spectra measurements

see the corresponding jupyter notebook for usage examples and more documentation

written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de, Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany

License for this code:

Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
'''
version = 1, 0
version_str = f'v{".".join([str(v) for v in version])}'
version_date = '2019-02-28'


import os
import numpy as np
try:
    import matplotlib.pyplot as plt
except ImportError: plt = None
from scipy.ndimage import median_filter, gaussian_filter
try:
    import pyfftw
    pyfftw.interfaces.cache.enable()
    pyfftw.interfaces.cache.set_keepalive_time(15)
    FFT_THREADS = os.cpu_count()
except ImportError:
    pyfftw = None
    
VERBOSE = True

# ======= Fourier filter and transform =======
class FourierFilterer:
    planner_effort = 'FFTW_ESTIMATE'
    _cache_u_radial = True

    def __init__(self, shape, dtype='f8', pad_length=0, pad_mode='reflect', pad_constant_value=0.0):
        '''
        compute fourier transforms and filters in 1-3 dimensions

        :param shape:           shape of the array
        :param dtype:
        :param pad_length:
        :param pad_mode:
        :param pad_constant_value:
        '''

        self._use_fftw = pyfftw is not None
        self._input_shape = np.array(shape)
        self._fft_shape = tuple([self._get_fast_fft_length(k + 2 * pad_length) for k in self._input_shape])
        self._get_pad_lengths()
        self.arr = np.zeros(self._fft_shape, dtype) + pad_constant_value
        self.pad_mode = pad_mode
        self._u_radial = None


    # padding methods
    @staticmethod
    def _get_fast_fft_length(min_length, other_radices=(3, 5), min_2pot=3):
        '''
        chooses the fft size as a multiple of 2, 3, and 5 to make use of the fft implementation radices
        gives very reliable fft speeds typically up to 2x faster than computing the original shape
        this usually makes some padding necessary

        the observed speed gain in extreme cases is 40x (very slow fft on the original shape)(22, 508, 700)
        only for 'FFTW_ESTIMATE' -- using this method makes 'FFTW_MEASURE' unnecessary

        note that a rfft is only valid if the length of the last axis is an even number,
        which this function automatically enforces

        :param min_length:      actual length of the image
        :param other_radices:   fft radices implemented (in addition to 2)
        :param min_2pot:        minimum exponent for radix 2 (default: use multiple of 8 to increase speed)
        :return:
        '''
        max_length = 2**int(np.ceil(np.log2(min_length)+1))
        radix_conributions = []
        radix_conributions.append(2 ** np.arange(min_2pot, int(np.log(max_length) / np.log(2)) + 1))
        for k, radix in enumerate(other_radices):
            radix_conributions.append(radix ** np.arange(0, int(np.log(max_length / 2 ** min_2pot) / np.log(radix)) + 1))

        n = 1 + len(other_radices)
        all_sizes = np.prod([radix_conributions[k][PowerSpectrumCalculator._nd_newaxis_other(k, n)] for k in np.arange(n)]).astype('i8')
        all_sizes = all_sizes[np.logical_and(np.greater_equal(all_sizes, min_length), np.less_equal(all_sizes, max_length))]
        return all_sizes.min()

    @staticmethod
    def _nd_newaxis_other(k, ndim):
        return tuple(slice(None) if m == k else np.newaxis for m in np.arange(ndim))

    @staticmethod
    def _slice_invert(val):
        if val == 0:
            return None
        elif val is not None:
            return -val
        else:
            return val

    def _get_pad_lengths(self):
        self.pad_lengths = []
        for k in range(len(self._input_shape)):
            before = (self._fft_shape[k] - self._input_shape[k]) // 2
            after = self._fft_shape[k] - self._input_shape[k] - before
            self.pad_lengths.append((before, after))
        self.pad_slices = tuple(slice(tup[0], self._slice_invert(tup[1])) for tup in self.pad_lengths)

    def _pad(self, arr_in, for_power_spectrum=False):
        if self.pad_mode == 'constant':
            self._pad_constant(arr_in)
        elif self.pad_mode == 'reflect':
            self._pad_reflect(arr_in)
        else:
            raise ValueError(f'invalid pad mode: {self.pad_mode}')


    def _pad_constant(self, arr_in):
        self.arr[self.pad_slices] = arr_in

    def _pad_reflect(self, arr_in):
        self.arr[self.pad_slices] = arr_in

        for axis in np.arange(arr_in.ndim):
            if self.pad_lengths[axis][0] > 0:
                pad_before = min(self.pad_lengths[axis][0], arr_in.shape[axis] - 1)
                rest_before = self.pad_lengths[axis][0] - pad_before
                self._copy_range(self.arr, axis, (self.pad_lengths[axis][0] + 1, self.pad_lengths[axis][0] + pad_before + 1),
                                 (rest_before, pad_before + rest_before), True)

            if self.pad_lengths[axis][1] > 0:
                pad_after = min(self.pad_lengths[axis][1], arr_in.shape[axis] - 1)
                rest_after = self.pad_lengths[axis][1] - pad_after
                self._copy_range(self.arr, axis, (-pad_after - self.pad_lengths[axis][1] - 1, -self.pad_lengths[axis][1] - 1),
                                 (-pad_after - rest_after, None if rest_after == 0 else -rest_after), True)

    @staticmethod
    def _copy_range(arr, axis=0, range_r=(None, None), range_w=(None, None), invert_read=False):
        all_slice = slice(None, None)
        slices_r = tuple(all_slice if k != axis else slice(range_r[0], range_r[1]) for k in range(arr.ndim))
        slices_w = tuple(all_slice if k != axis else slice(range_w[0], range_w[1]) for k in range(arr.ndim))

        if invert_read:
            invert_slice = tuple(all_slice if k != axis else slice(None, None, -1) for k in range(arr.ndim))
            arr[slices_w] = arr[slices_r][invert_slice]
        else:
            arr[slices_w] = arr[slices_r]

    def _assert_shape(self, arr):
        if np.any(arr.shape != self._input_shape):
            raise ValueError(f'array has invalid shape {arr.shape}, must be {self._input_shape}')

    def _unpad(self, arr):
        return arr[self.pad_slices]

    # fft functions
    def rfftn(self, arr, for_power_spectrum=False):
        self._assert_shape(arr)
        self._pad(arr, for_power_spectrum=for_power_spectrum)
        if self._use_fftw:
            result_ft = pyfftw.interfaces.numpy_fft.rfftn(self.arr, threads=FFT_THREADS,
                                                          planner_effort=self.planner_effort)
        else:
            result_ft = np.fft.rfftn(self.arr)
        return result_ft

    def irfftn(self, arr_ft):
        if self._use_fftw:
            result = pyfftw.interfaces.numpy_fft.irfftn(arr_ft, threads=FFT_THREADS,
                                                        planner_effort=self.planner_effort)
        else:
            result = np.fft.irfftn(arr_ft)
        return self._unpad(result)

    def apply_filter(self, arr, filter):
        arr_ft = self.rfftn(arr)
        arr_ft *= filter
        return self.irfftn(arr_ft)

    # spatial frequency functions
    def u_axes(self):
        if len(self._fft_shape) == 3:
            u_z = np.fft.fftfreq(self._fft_shape[0])[:, np.newaxis, np.newaxis]
            u_y = np.fft.fftfreq(self._fft_shape[1])[np.newaxis, :, np.newaxis]
            u_x = np.fft.rfftfreq(self._fft_shape[2])[np.newaxis, np.newaxis, :]
            return u_z, u_y, u_x
        if len(self._fft_shape) == 2:
            u_y = np.fft.fftfreq(self._fft_shape[0])[:, np.newaxis]
            u_x = np.fft.rfftfreq(self._fft_shape[1])[np.newaxis, :]
            return u_y, u_x
        elif len(self._fft_shape) == 1:
            u_x = np.fft.rfftfreq(self._fft_shape[0])
            return u_x
        else:
            raise ValueError('invalid self.shape: {}'.format(self._fft_shape))

    def _radial_fcoord(self):
        spatial_frequency_axes = self.u_axes()
        if len(spatial_frequency_axes) == 3:
            u_radial = spatial_frequency_axes[0] ** 2 + spatial_frequency_axes[1] ** 2 + spatial_frequency_axes[2] ** 2
        elif len(spatial_frequency_axes) == 2:
            u_radial = spatial_frequency_axes[0]**2 + spatial_frequency_axes[1]**2
        else:
            u_radial = np.abs(spatial_frequency_axes)**2
        np.sqrt(u_radial, out=u_radial)
        return u_radial

    @property
    def u_radial(self):
        if self._cache_u_radial:
            if self._u_radial is None:
                self._u_radial = self._radial_fcoord()
            return self._u_radial
        else:
            return self._radial_fcoord()

    @staticmethod
    def MTF_gauss(coords, sigma):
        return np.exp(-2 * np.pi ** 2 * coords ** 2 * sigma ** 2 * np.sign(sigma))


# ======= power spectrum calculation =======
class PowerSpectrumCalculator(FourierFilterer):
    def __init__(self, shape, pixel_size=1.0, zero_length=16):
        '''
        compute power spectra of n-dimensional images

        especially suited for 2D and 3D images

        windowing is done via a smoothed mask, which wastes little image area but has suboptimal precision properties

        precision at lower frequencies is bad due to the windowing used

        :param shape:       shape of the image
        :param pixel_size:  sampling distance of the image
        :param zero_length: length from the outside in that is set to zero (smoothed)
        '''
        super().__init__(shape, dtype='f8', pad_mode='constant', pad_constant_value=0.0)
        self.pixel_size = pixel_size
        self.zero_length = zero_length
        self._make_window()

    def _make_window(self):
        # a zero_length of 8 will produce a noticeable but small numerical error
        # a zero_length of 16 or larger produces no significant numerical errors (gaussian with std of >= 4 pixels)
        if self.zero_length < 16: print('warning: zero_length is too short')
        min_imshape = min(self._input_shape)
        if min_imshape < 32:
            raise AssertionError('images must be larger then the zero area of the window')
        elif min_imshape < 64:
            self.zero_length = min_imshape // 4

        window_func = np.zeros(self._input_shape, dtype='f4')
        window_func[len(self._input_shape) * (slice(self.zero_length, -self.zero_length),)] = 1.

        gauss_blur_filter = self.MTF_gauss(self._radial_fcoord(), self.zero_length / 4)
        self.window_func = self.irfftn(gauss_blur_filter*self.rfftn(window_func)).astype('f4')  # no padding required due to image contents being zero at the edges
        self.window_norm = self.pixel_size**len(self._input_shape)/np.sum(self.window_func ** 2)

    def _pad(self, arr_in, for_power_spectrum=False):
        super()._pad(arr_in)

        if for_power_spectrum:
            self.arr[self.pad_slices] -= np.mean(self.arr[self.pad_slices])
            self.arr[self.pad_slices] *= self.window_func

    def power_spectrum(self, image: np.ndarray, shift=False):
        '''
        compute a power spectrum from an n-dimensional image

        :param image:   n-dimensional image
        :param shift:   use np.fft.fftshift on the result
        :return:        power spectrum shaped as the rfftn result
        '''

        fourier_transformed = self.rfftn(image, for_power_spectrum=True)
        if shift:
            fourier_transformed = np.fft.fftshift(fourier_transformed, axes=0)

        power_spectrum = fourier_transformed.real ** 2
        power_spectrum += fourier_transformed.imag ** 2
        power_spectrum *= self.window_norm
        return power_spectrum

    def auto_nbins(self):
        return int(25 + np.sqrt(max(self.u_radial.shape)))

    # radially averaged power spectra
    @staticmethod
    def average_fourier_function(frequency_coord, fourier_function, nbins='auto',
                                 exclude_average=True, smooth=False):
        ''' average a fourier space function over coordinates (e.g. radial frequency coords)

        :param frequency_coord:     radially symmetric spatial frequency coordinate of shape (N, M, ...)
        :param fourier_function:    fourier function (e.g. power spectrum) of shape (N, M, ...)
        :param nbins:               number of bins or 'auto' (default)
        :param exclude_average:     exclude the images average from the binning (True by default, strongly recommended)
        :param smooth:              smooth the spectrum
        :return:                    bin_edges (shape=nbins+1), radially_averaged_power_spectrum (shape=nbins),
                                    number of averaged values per bin (shape=nbins)
        '''
        if exclude_average:
            vrange = (1e-6, 0.5)
        else:
            vrange = (0, 0.5)
        if nbins == 'auto':
            nbins = int(25 + np.sqrt(max(frequency_coord.shape)))

        norm_hist, bin_edges = np.histogram(frequency_coord, nbins, range=vrange)
        hist, bin_edges = np.histogram(frequency_coord, nbins, range=vrange,
                                       weights=fourier_function)
        binned_spectrum = hist / np.fmax(norm_hist, 1)

        if norm_hist[0] == 0:
            bin_edges = bin_edges[1:]
            binned_spectrum = binned_spectrum[1:]
            norm_hist = norm_hist[1:]

        if smooth:
            binned_spectrum = median_filter(binned_spectrum, 3, mode='nearest')
            binned_spectrum = gaussian_filter1d(binned_spectrum, 0.5, mode='nearest')

        return bin_edges, binned_spectrum, norm_hist

    def radial_power_spectrum(self, image: np.ndarray, nbins='auto'):
        if nbins == 'auto':
            nbins = self.auto_nbins()

        PS = self.power_spectrum(image)
        bin_edges, radial_spectrum, norm_hist = self.average_fourier_function(self.u_radial, PS, nbins)

        return self.bin_edges_to_bin_centers(bin_edges), radial_spectrum

    def radial_power_spectrum_avg(self, images: np.ndarray, nbins:(str, int)='auto'):
        if nbins == 'auto':
            nbins = self.auto_nbins()

        for k, image in enumerate(images):
            if k == 0:
                PS_mean = self.power_spectrum(image)
            else:
                PS_mean += self.power_spectrum(image)
        PS_mean /= images.shape[0]

        bin_edges, radial_spectrum, norm_hist = self.average_fourier_function(self.u_radial, PS_mean, nbins)
        return self.bin_edges_to_bin_centers(bin_edges), radial_spectrum

    @staticmethod
    def bin_edges_to_bin_centers(bin_edges):
            bin_vals = np.zeros(len(bin_edges) - 1)
            for i in np.arange(len(bin_edges) - 1):
                bin_vals[i] = (bin_edges[i] + bin_edges[i + 1]) / 2
            return bin_vals



#  ======= SNR computations =======
class SNR_Evaluator():
    ''' class to estimate SNR(u) '''

    def __init__(self):
        self.series_filterer = None

        self.SNR = None
        self.S = None
        self.N = None

        self.S_ref = None
        self.N_ref = None

        self.S_dark = None
        self.N_dark = None

        self.avg_image = None

        self.data_type = ''

    def _get_S_N_SNR(self, images: np.ndarray, u_nbins='auto', apply_log=False, series_filterer=None,
                     use_drift_compensation=False):
        if series_filterer is not None:
            images = series_filterer(images)

        if apply_log:  # neglog and log are effectively identical for power spectra; needs to be done after filter
            np.log(images, out=images)

        K = images.shape[0]
        assert K > 1, 'there must be at least 2 images in a SNR series'
        mean_im = images.mean(axis=0)
        PSC = PowerSpectrumCalculator(mean_im.shape)

        if not use_drift_compensation:
            u, PS_K = PSC.radial_power_spectrum(mean_im, u_nbins)
            u, PS_j = PSC.radial_power_spectrum_avg(images, u_nbins)

            S = (PS_K - PS_j / K) / (1 - 1 / K)
            N = (PS_j - PS_K) / (1 - 1 / K)
            return u, S, N, S / N, mean_im

        else:
            u_nbins = PSC.auto_nbins()
            S, N = np.zeros(u_nbins, 'f4'), np.zeros(u_nbins, 'f4')
            for k in np.arange(K-1):
                images_part = images[k:k+2]
                u, PS_K = PSC.radial_power_spectrum(images_part.mean(axis=0), u_nbins)
                u, PS_j = PSC.radial_power_spectrum_avg(images_part, u_nbins)

                S += 2.*(PS_K - PS_j / 2.)
                N += 2.*(PS_j - PS_K)

            S /= (K-1)
            N /= (K-1)

            return u, S, N, S / N, mean_im

    def estimate_SNR(self, images: np.ndarray, refs: np.ndarray = None, darks: np.ndarray = None,
                     u_nbins='auto', series_filterer=None, apply_log=True, save_path=None, exposure_time=1.,
                     use_drift_compensation=False):
        '''
        estimate the SNR(u) of an imaging measurement experimental setup from a series of measured images
        the images must contain the same signal/object with different noise realizations

        great care must be taken that if detector imperfections are present(e.g. dead pixels),
        these must be removed e.g. by passing a ImageSeriesPixelArtifactFilterer as the series_filterer arg
        Note: filtering defects beforehand is less effective if refs/flats are applied

        note that very small SNR cannot be estimated correctly and will instead appear artificially high
        this usually appears in the form of a false lower limit (e.g. at SNR=1e-2) at the higher spatial frequencies
        noise at this lower limit may appear as negative SNR values

        recommendations for measurement parameters
        - 100 images per SNR measurement are recommended. If this is impossible, take as many images as reasonably possible.
        - 100 counts per image are probably sufficient, but do not go above 500 counts.
        - Less than 1000 counts in sum (e.g. 50x20) is not recommended.

        :param images:      measured images
        :param refs:        reference/flat images (normalize intensity without signal to 1)
        :param darks:       detector dark images
        :param u_nbins:     number of bins for radially averaged spectra ('auto' uses 25 + sqrt(max(image_shape)) )
        :param series_filterer: an object which will remove pixel defects from an image series, callable which takes
                                an images stack and applies its filters (see ImageSeriesPixelArtifactFilterer)
        :param apply_log:   apply a logarithm if refs were given
        :param figure:      if == False: disable plotting
                            if is None or is a matplotlib.Figure: enable plotting and add the curve to the figure
                            the figure can have 1-3 axes and will plot SNR, S, N if axes are available
                            note: this can only be used if integration times for the measurements are identical
        :param label:       label to use if plotting is enabled
        :param save_path:   save raw data to disk (file endings will be appended to the path given)
        :param exposure_time:   exposure time of the individual images, is used to scale SNR and N
        :param use_drift_compensation:  use an algorithm that is more robust against sample position or source
                                        intensity drift, but noisier
        :return:            u_bins, S_data, N_data, SNR_data, avg_image, figure
        '''

        if refs is None and darks is None:
            self.u, self.S, self.N, self.SNR, self.avg_image = self._get_S_N_SNR(
                images, u_nbins, False, series_filterer, use_drift_compensation)
            self.data_type = 'images_only'

        elif darks is None:
            data_im = np.nanmean(images, axis=0)
            ref_im = np.nanmean(refs, axis=0)

            series_data_noise = images / ref_im
            series_ref_noise = data_im / refs

            self.u, S_data, self.N, SNR_data, self.avg_image = self._get_S_N_SNR(
                series_data_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)
            self.u, self.S_ref, self.N_ref, SNR_ref, avg_image_ = self._get_S_N_SNR(
                series_ref_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)

            self.S = S_data - self.N_ref / refs.shape[0]
            self.SNR = self.S / self.N
            self.data_type = 'images_refs'

        else:
            if refs.mean() < darks.mean(): print('WARNING: refs mean is smaller than darks mean, arguments swapped?')

            data_im = np.nanmean(images, axis=0)
            ref_im = np.nanmean(refs, axis=0)
            dark_im = np.nanmean(darks, axis=0)

            series_data_noise = (images - dark_im) / (ref_im - dark_im)
            series_ref_noise = (data_im - dark_im) / (refs - dark_im)
            series_dark_noise = (data_im - darks) / (ref_im - darks)

            self.u, S_data, self.N, SNR_data, self.avg_image = self._get_S_N_SNR(
                series_data_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)
            self.u, self.S_ref, self.N_ref, SNR_ref, avg_image_ = self._get_S_N_SNR(
                series_ref_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)
            self.u, self.S_dark, self.N_dark, SNR_dark, avg_image_ = self._get_S_N_SNR(
                series_dark_noise, u_nbins, apply_log, series_filterer, use_drift_compensation)

            N_ref_eff = self.N_ref / refs.shape[0]
            N_dark_eff = self.N_dark / darks.shape[0]
            self.S = S_data - N_ref_eff - N_dark_eff
            self.SNR = self.S / self.N
            self.data_type = 'images_refs_darks'

        self.SNR /= exposure_time
        self.N *= exposure_time

        if save_path is not None:
            self.save_csv(save_path)

        return self.result()

    def apply_exposure_time(self, exposure_time):
        if self.data_type == 'images_only':
            self.S /= exposure_time
            self.N /= exposure_time

        elif self.data_type == 'images_refs':
            self.SNR /= exposure_time
            self.N *= exposure_time
            self.N_ref *= exposure_time

        elif self.data_type == 'images_refs_darks':
            self.SNR /= exposure_time
            self.N *= exposure_time
            self.N_ref *= exposure_time
            self.N_dark *= exposure_time

    def result(self):
        ''' return the result: u, S, N, SNR, avg_image '''
        return self.u, self.S, self.N, self.SNR, self.avg_image

    def save_csv(self, save_name):
        ''' save the result  from estimate_SNR() to a csv file'''
        assert self.SNR is not None, 'no SNR evaluation done to save'
        data = np.vstack((self.u, self.SNR, self.S, self.N)).swapaxes(0, 1)
        assert_base_folder_exists(save_name)
        np.savetxt(save_name + '.txt', data,
                   header="SNR estimate result (radially averaged spectra)\n"
                          "spatial frequency, SNR, signal power spectrum, noise power spectrum")

    def plot(self, figure: plt.Figure, label, only_snr=True):
        '''
        plot the result from estimate_SNR()

        :param figure:  create a new figure if None, else plot into this figure
        :param label:   label for data
        :param title:   title for the whole plot
        :param save_path:   path to save fig to (defaults to .pdf)
        :return:
        '''
        if figure is None:
            if only_snr:
                figure, ax = plt.subplots(1, 1, figsize=(5, 5))
                ax.set_xlabel('spatial frequency')
                ax.set_ylabel('SNR')
            else:
                figure, axes = plt.subplots(1, 3, figsize=(12, 4), tight_layout=True)
                [ax.set_xlabel('spatial frequency') for ax in axes]
                [axes[k].set_ylabel(t) for k, t in enumerate(('SNR', 'signal power spectrum', 'noise power spectrum'))]

        figure.axes[0].semilogy(self.u, self.SNR, label=f'SNR {label}')
        if len(figure.axes) > 1:
            figure.axes[1].semilogy(self.u, self.S, label=f'signal {label}')
        if len(figure.axes) > 2:
            figure.axes[2].plot(self.u, self.N, label=f'noise {label}')
        return figure

    @staticmethod
    def finalize_figure(figure, title=None, save_path=None):
        for ax in figure.axes:
            ax.legend()
            ax.grid()
        if title is not None:
            figure.suptitle(title)
        if save_path is not None:
            if '.' not in save_path: save_path += '.pdf'
            figure.savefig(save_path)


def estimate_SNR(images: np.ndarray, refs: np.ndarray = None, darks: np.ndarray = None,
                 u_nbins='auto', series_filterer=None, apply_log=True, save_path=None,
                 use_drift_compensation=False):
    return SNR_Evaluator().estimate_SNR(images, refs, darks, u_nbins, series_filterer, apply_log, save_path,
                                        use_drift_compensation=use_drift_compensation)


estimate_SNR.__doc__ = SNR_Evaluator.estimate_SNR.__doc__


#  ======= remove pixel series artifacts =======
class ImageSeriesPixelArtifactFilterer:
    ''' class to filter pixel defects for use with SNR_Estimator '''
    verbose = False

    speckle_std_threshold = 5
    speckle_iterations = 2
    speckle_warn_fraction = 0.01

    defect_size = 2
    defect_threshold = 0.3  # ONLY fitting for [0,1]-data (normalized absorption measurement)
    defect_warn_fraction = 0.01

    def __init__(self, filter_defects=True, filter_speckles=True, remove_nonfinite=True):
        '''
        remove pixel artifacts from an image series

        filter settings can be set via attributes,
        e.g. ImageSeriesPixelArtifactFilterer.defect_threshold (must be adjusted for non-normalized data)

        can be used as an argument in estimate_SNR()

        if too many defects are filtered, a warning will be printed,
        but no warning will be printed if too few defects are filtered
        (as this cannot be differentiated from from no defects present)

        WARNING: the input data must contain the same signal along the z-axis (=shape[0]),
        e.g. images of the same object but different noise realisations

        :param filter_defects:      filter detector defects, e.g. dead pixels
        :param filter_speckles:     filter speckles (single high intensity noise events)
        :param remove_nonfinite:    remove nonfinite entries
        '''
        self.filter_defects = filter_defects
        self.filter_speckles = filter_speckles
        self.remove_nonfinite = remove_nonfinite

    def __call__(self, image_series, inplace=False):
        if not inplace:
            image_series = np.copy(image_series)

        mean_image = np.nanmean(image_series, axis=0).astype(image_series.dtype, copy=False)
        loc = ~np.isfinite(mean_image)
        fp = np.array([(0, 0, 1, 0, 0), (0, 1, 0, 1, 0), (1, 0, 1, 0, 1), (0, 0, 1, 0, 0), (0, 1, 0, 1, 0)])
        while np.sum(loc) > 0:
            replace = median_filter(mean_image, footprint=fp, mode='nearest')
            np.copyto(mean_image, replace, where=loc)
            loc = ~np.isfinite(mean_image)

        if self.remove_nonfinite:
            self.remove_nonfinite_series(image_series, mean_image)
        if self.filter_speckles:
            mean_image = np.nanmean(image_series, axis=0).astype(image_series.dtype, copy=False)
            self.filter_speckles_series(image_series, mean_image)
        if self.filter_defects:
            mean_image = np.nanmean(image_series, axis=0).astype(image_series.dtype, copy=False)
            self.filter_defects_series(image_series, mean_image)
        return image_series

    def filter_speckles_series(self, images, mean_image):
        frac_sum = 0.
        for j in np.arange(self.speckle_iterations):
            std_image = images.std(axis=0)

            for k in np.arange(images.shape[0]):
                locations = np.logical_or((images[k] > (mean_image + self.speckle_std_threshold*std_image)),
                                       (images[k] < (mean_image - self.speckle_std_threshold*std_image)))
                frac_sum += np.mean(locations)
                np.copyto(images[k], mean_image, where=locations)

        frac_sum /= images.shape[0]

        if frac_sum > self.speckle_warn_fraction:
            print('WARNING: speckle filter replaced too many pixels, increase speckle_std_threshold?')
            print(f'series speckle removal, fraction of replaced pixels: {frac_sum:.4%}')
        elif self.verbose:
            print(f'series speckle removal, fraction of replaced pixels: {frac_sum:.4%}')

    def filter_defects_series(self, images, mean_image):
        mdfilt_mean_image = median_filter(mean_image, self.defect_size*2+1).astype(images.dtype)
        replace_mask = np.abs(mean_image - mdfilt_mean_image) > self.defect_threshold

        for k in np.arange(images.shape[0]):
            np.copyto(images[k, :, :], mdfilt_mean_image, where=replace_mask)

        if np.mean(replace_mask) > self.defect_warn_fraction:
            print(f'WARNING: defect_threshold = {self.defect_threshold:.4e} appears to be set too low')
            print(f'series defect removal, fraction of replaced pixels: {np.mean(replace_mask):.4%}')
        elif self.verbose:
            print(f'series defect removal, fraction of replaced pixels: {np.mean(replace_mask):.4%}')

    def remove_nonfinite_series(self, images, mean_image):
        for k in range(images.shape[0]):
            where = ~np.isfinite(images[k])
            np.copyto(images[k], mean_image, where=where)
        return images

    def test(self, image_series, refs=None, darks=None):
        if refs is not None and darks is not None:
            dark = darks.mean(axis=0)
            image_series = (image_series-dark)/(refs.mean(axis=0), dark)
        elif refs is not None:
            image_series = image_series / refs.mean(axis=0)
        elif darks is not None:
            image_series = image_series - darks.mean(axis=0)

        verbose = self.verbose
        self.verbose = True
        self(image_series, inplace=False)
        self.verbose = verbose

# ====== helpers ======
def generate_test_data(shape=(500, 500), base_intensity=100, nproj=100, nfeatures=100, gauss_blur=1.2,
                       add_pixel_defects=True):
    test_proj = np.ones(shape, 'f4') * base_intensity
    max_object_size = min(shape) // 5
    for k in range(nfeatures):
        size = np.random.randint(10, max_object_size, size=2)
        origin = np.random.randint(20, test_proj.shape[0] - size[0] - 20), np.random.randint(20, test_proj.shape[1] - size[
            1] - 20)
        test_proj[origin[0]:origin[0] + size[0], origin[1]:origin[1] + size[1]] *= np.random.randint(95, 100) / 100

    test_proj = gaussian_filter(test_proj, gauss_blur)
    if add_pixel_defects:
        test_proj_d = np.copy(test_proj)
        loc_dead = np.random.randint(0, 300, size=test_proj.shape) > 298
        test_proj_d[loc_dead] = 0.
        loc_bright = np.random.randint(0, 300, size=test_proj.shape) > 298
        bright_len = len(test_proj[loc_bright])
        bright_values = np.random.poisson(20, size=bright_len) / 30
        test_proj_d[loc_bright] = bright_values
    else:
        test_proj_d = test_proj

    test_projs = test_proj_d[np.newaxis, :, :] * np.ones(nproj, 'f8')[:, np.newaxis, np.newaxis]
    test_projs = np.random.poisson(test_projs).astype('f8')
    return test_projs, test_proj


def detect_lower_SNR_limit(SNR):
    loc = SNR<0
    if np.any(loc):
        samples = np.copy(SNR[loc])
        m = abs(samples.mean())
        samples[::2] *= -1
        low_limit = m+3*samples.std()
        if not np.isfinite(low_limit):
            low_limit = None
        return low_limit


def show_image(image, title=None, figsize=None, vrange=None, perc_val=(1, 99)):
    if figsize is None:
        figsize = 12, 12*image.shape[1]/image.shape[0]
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    if vrange is None:
        vrange = np.nanpercentile(image, perc_val)
    ax.imshow(image, cmap=plt.cm.gray, interpolation='none', vmin=vrange[0], vmax=vrange[1])
    if title is not None: ax.set_title(title)
    ax.axis('off')
    return fig


def assert_base_folder_exists(fname):
    folder = os.path.split(fname)[0]
    try:
        os.makedirs(folder)
    except (FileExistsError, FileNotFoundError):
        pass


==> anc/figures_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-04-26\n",
    "\n",
    "%pylab\n",
    "import os\n",
    "save = True\n",
    "        \n",
    "print('kernel ready')\n",
    "os.makedirs('fig', exist_ok=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2.1 Image Quality Measures: fig 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# the physical data files must be in the following format: \n",
    "# first column: energy in eV, second column: absorption in 1/cm\n",
    "mu_Al = genfromtxt(\"physical_data/Al_mu_cm.txt\", unpack=True, skip_header=1)\n",
    "mu_Fe = genfromtxt(\"physical_data/Fe_mu_cm.txt\", unpack=True, skip_header=1)\n",
    "mu_W = genfromtxt(\"physical_data/W_mu_cm.txt\", unpack=True, skip_header=1)\n",
    "\n",
    "for mu in (mu_Al, mu_Fe, mu_W):  # scale energy from eV to keV\n",
    "    E = mu[0]\n",
    "    E /= 1e3\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(5, 3))\n",
    "fig.set_tight_layout(True)\n",
    "\n",
    "ax.loglog(*mu_Al)\n",
    "ax.loglog(*mu_Fe)\n",
    "ax.loglog(*mu_W)\n",
    "ax.grid()\n",
    "ax.set_ylabel('$\\mu$ [1/cm]')\n",
    "ax.set_xlabel('energy [keV]')\n",
    "ax.legend(['aluminum (Al, Z=13)', 'iron (Fe, Z=26)', 'tungsten (W, Z=74)'])\n",
    "ticks = (1, 3, 6, 10, 30, 60, 100)\n",
    "ticklabels = [f'{val}' for val in ticks]\n",
    "ax.set_xticks(ticks)\n",
    "ax.set_xticklabels(ticklabels)\n",
    "ax.set_xlim(2.9, 200)\n",
    "display(fig)\n",
    "plt.close(fig)\n",
    "if save:\n",
    "    fig.savefig('fig/mu_examples.png')\n",
    "    fig.savefig('fig/mu_examples.pdf')\n",
    "print(os.path.abspath('fig/mu_examples.pdf'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import interp1d\n",
    "\n",
    "def curve_at(pos, coord, func):\n",
    "    return interp1d(coord, func)(pos)\n",
    "\n",
    "print(curve_at(60, *mu_Fe)/curve_at(30, *mu_Fe), 2**-3)\n",
    "print(4.20356E-007/1.69159E-006, 2**-2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3.5: optimal computational energy weigthing, fig. 3 (top)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "I_1 = 1\n",
    "I_2 = 1\n",
    "mu_1 = 1\n",
    "w = logspace(-1.6, 0.3, 5000)\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(5, 3.))\n",
    "fig.set_tight_layout(True)\n",
    "\n",
    "for k, mu_2 in enumerate([0.14, 0.25, (sqrt(2)-1), .71, 1][::-1]):\n",
    "    SNR_sum = (I_1*mu_1 + I_2*mu_2*w)**2/(I_1 + I_2*w**2)\n",
    "    w_opt = w[argmax(SNR_sum)]\n",
    "    assert isclose(w_opt, mu_2, atol=1e-2)\n",
    "    ax.semilogx(w, SNR_sum, ls=('-' if k%2 == 0 else '--'),\n",
    "                 label=(f'$\\kappa_2$ = {mu_2:.2f}$\\,\\kappa_1$' if mu_2 != 1 else f'$\\kappa_2$ = $\\kappa_1$'))\n",
    "                \n",
    "ax.semilogx(w, (w**2+mu_1**2), 'black', ls=':', label='SNR$_{max}(\\kappa_2 = w_2/w_1)$')\n",
    "\n",
    "#ax.semilogx(w, (w+mu_1)**2/2, 'grey', ls='-.', label='SNR$(\\kappa_2, w_1=w_2)$')\n",
    "    \n",
    "ax.set_ylabel('SNR$_{1+2}(u_a)$')\n",
    "ax.set_xlabel('CEW weight $w_2/w_1$')\n",
    "ax.grid(which='both')\n",
    "ax.legend()#loc='lower left')\n",
    "ax.set_xscale('log')#, subsx=(2, 4, 6, 8))\n",
    "ticks = (0.03, 0.06, 0.1, 0.3, 0.6, 1)\n",
    "ax.set_xticks(ticks)\n",
    "ax.set_xticklabels(['{:.4g}'.format(x) for x in ticks])\n",
    "ax.set_xlim(w.min(), w.max())\n",
    "ax.set_ylim(0.45, 2.6)\n",
    "                \n",
    "                \n",
    "arrowprops = dict(width=0.5, headwidth=4, headlength=4, color='black', shrink=0.02)\n",
    "                \n",
    "ax.annotate('a)', xy=(1, 0.63), xytext=(0.8, 0.5), arrowprops=arrowprops)  \n",
    "ax.annotate('b)', xy=(1, 0.78), xytext=(0.8, 0.9), arrowprops=arrowprops)   \n",
    "ax.annotate('c)', xy=(1, 1), xytext=(0.8, 1.15), arrowprops=arrowprops)  \n",
    "ax.annotate('d)', xy=(1, 2), xytext=(0.8, 2.15), arrowprops=arrowprops)   \n",
    "ax.annotate('e)', xy=(0.14, 1.01), xytext=(0.15, 0.8), arrowprops=arrowprops)  \n",
    "ax.annotate('f)', xy=(10**-1.58, 0.94), xytext=(0.033, 0.83), arrowprops=arrowprops)             \n",
    "                \n",
    "display(fig)\n",
    "if save:\n",
    "    fig.savefig('fig/SNR_for_CEW.png')\n",
    "    fig.savefig('fig/SNR_for_CEW.pdf')\n",
    "    print(os.path.abspath('fig/SNR_for_CEW.pdf'))\n",
    "plt.close(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "I_1 = 1\n",
    "mu_1 = 1\n",
    "I_2 = logspace(-1.6, 1.6, 5002)\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(5, 2.8))\n",
    "fig.set_tight_layout(True)\n",
    "\n",
    "for k, mu_2 in enumerate([0.14, 0.25, (sqrt(2)-1), .71, 1][::-1]):\n",
    "    SNR_sum = (I_1*mu_1 + I_2*mu_2)**2/(I_1 + I_2)\n",
    "    ax.semilogx(I_2, SNR_sum, ls=('-' if k%2 == 0 else '--'),\n",
    "                 label=(f'$\\kappa_2$ = {mu_2:.2f}$\\,\\kappa_1$' if mu_2 != 1 else f'$\\kappa_2$ = $\\kappa_1$')) # /(mu_2**2+mu_1**2)\n",
    "                    \n",
    "mu_2 = 0.5  \n",
    "SNR_sum = (I_1*mu_1 + I_2*mu_2)**2/(I_1 + I_2)\n",
    "ax.semilogx(I_2, SNR_sum, ls=':', color='black',\n",
    "             label=(f'$\\kappa_2$ = {mu_2:.2f}$\\,\\kappa_1$' if mu_2 != 1 else f'$\\kappa_2$ = $\\kappa_1$')) # /(mu_2**2+mu_1**2)\n",
    "                          \n",
    "\n",
    "ax.set_ylabel('SNR$_{1+2}(u_a)$')\n",
    "ax.set_xlabel('DEW weight $I_2/I_1$')\n",
    "ax.grid(which='both')\n",
    "ax.legend()#loc='lower left')\n",
    "ax.set_xscale('log')#, subsx=(2, 4, 6, 8))\n",
    "ax.set_ylim(0.3, 3.5)          \n",
    "ticks = (0.03, 0.06, 0.1, 0.3, 0.6, 1, 3, 6, 10, 30)\n",
    "ax.set_xticks(ticks)\n",
    "ax.set_xticklabels(['{:.4g}'.format(x) for x in ticks])\n",
    "ax.set_xlim(I_2.min(), I_2.max())\n",
    "                \n",
    "display(fig)\n",
    "if save:\n",
    "    fig.savefig('fig/SNR_for_DEW.png')\n",
    "    fig.savefig('fig/SNR_for_DEW.pdf')\n",
    "    print(os.path.abspath('fig/SNR_for_DEW.pdf'))\n",
    "plt.close(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def DEW_equal_SNR_point(mu_2):\n",
    "    return (1-2*mu_2)/mu_2**2\n",
    "\n",
    "print(DEW_equal_SNR_point(0.25), DEW_equal_SNR_point(0.14))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3.5 SNR dependency for different energy weightings, fig. 3 (bottom)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "I_1 = 1\n",
    "I_2 = 1\n",
    "mu_1 = 1\n",
    "mu_2 = logspace(-1.1, 0.02, 5000)\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(5, 2.7))\n",
    "fig.set_tight_layout(True)\n",
    "SNR_sum = (I_1*mu_1 + I_2*mu_2**2)**2/(I_1 + I_2*mu_2**2)\n",
    "ax.semilogx(mu_2, SNR_sum, label='optimal CEW')\n",
    "\n",
    "SNR_sum = fmax((I_1*mu_1 + I_2*mu_2)**2/(I_1 + I_2), (I_1*mu_1)**2/(I_1))\n",
    "ax.semilogx(mu_2, SNR_sum, label='optimal DEW')\n",
    "\n",
    "SNR_sum = (I_1*mu_1 + I_2*mu_2)**2/(I_1 + I_2)\n",
    "ax.semilogx(mu_2, SNR_sum, label='no energy weighting')\n",
    "\n",
    "SNR_sum = (I_1*mu_1 + 2*I_2*mu_2)**2/(I_1 + 2*I_2)*2/3\n",
    "ax.semilogx(mu_2, SNR_sum, label='$\\propto E$ DEW weighting', ls=':')\n",
    "\n",
    "                    \n",
    "ax.set_ylabel('SNR$_{1+2}(u_a)$')\n",
    "ax.set_xlabel(r'SDS$_2$/SDS$_1$')\n",
    "ax.grid(which='both')\n",
    "ax.set_xscale('log')#, subsx=(2, 4, 6, 8))\n",
    "\n",
    "ticks = (0.1, 0.3, 0.6, 1)\n",
    "ax.set_xticks(ticks)\n",
    "ax.set_xticklabels(['{:.4g}'.format(x) for x in ticks])\n",
    "ax.set_xlim(mu_2.min(), mu_2.max())\n",
    "ax.set_ylim(0., 2.3)\n",
    "ax.legend()\n",
    "          \n",
    "if 10:\n",
    "    arrowprops = dict(width=0.5, headwidth=4, headlength=4, color='black', shrink=0.02)\n",
    "\n",
    "    ax.annotate('a)', xy=(0.14, 0.63), xytext=(0.11, 0.38), arrowprops=arrowprops)  \n",
    "    ax.annotate('b)', xy=(0.25, 0.78), xytext=(0.2, 0.51), arrowprops=arrowprops)   \n",
    "    ax.annotate('c)', xy=(0.41, 1), xytext=(0.32, 0.68), arrowprops=arrowprops)  \n",
    "    ax.annotate('d)', xy=(1, 2), xytext=(0.9, 1.5), arrowprops=arrowprops)    \n",
    "    ax.annotate('e), f)', xy=(0.14, 1), xytext=(0.101, 0.78), arrowprops=arrowprops)              \n",
    "                \n",
    "display(fig)\n",
    "if save:\n",
    "    fig.savefig('fig/SNR_for_weightings.png')\n",
    "    fig.savefig('fig/SNR_for_weightings.pdf')\n",
    "plt.close(fig)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 4.1 Superposition Example: table 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mu_1 = 1\n",
    "I_1 = 1\n",
    "I_2 = 1\n",
    "\n",
    "print(f'using I_1 = {I_1:.4g}, I_2 = {I_2:.4g}, mu_1 = {mu_1:.4g}\\n')\n",
    "\n",
    "for mu_2 in (0.14, 0.25, sqrt(2)-1, 1):\n",
    "    SNR_2 = (I_2*mu_2)**2/(I_2)\n",
    "    SNR_sum = (I_1*mu_1 + I_2*mu_2)**2/(I_1 + I_2)\n",
    "    print(f'mu_2: {mu_2:.3f}, SNR_2: {SNR_2:.4f}, SNR_sum: {SNR_sum:.2f}')\n",
    "\n",
    "mu_2 = 0.14\n",
    "for WT, w_2 in zip(('CEW', 'DEW'), (0.14, 0.)):\n",
    "    SNR_2 = (I_2*mu_2)**2/(I_2)\n",
    "    SNR_sum = (I_1*mu_1 + I_2*mu_2*w_2)**2/(I_1 + I_2*w_2**2)\n",
    "    print(f'{WT}:: mu_2: {mu_2:.2f}, SNR_2: {SNR_2:.3f}, SNR_sum: {SNR_sum:.3f}')\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close('all')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# demonstrate argument from section 2.4\n",
    "\n",
    "Higher blurring of an indirect detector leads to lower temporal noise standard deviation.\n",
    "\n",
    "This simulation is simplified but essentially correct.\n",
    "\n",
    "The computation uses eq. (5) and (6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import ndimage\n",
    "\n",
    "def simulate_indirect_detection(xrays, blur_std):\n",
    "    xrays_blurred = zeros_like(xrays)\n",
    "    if blur_std == inf:\n",
    "        for k in range(xrays.shape[0]):\n",
    "            xrays_blurred[k] = xrays[k].mean()\n",
    "    else:\n",
    "        for k in range(xrays.shape[0]):\n",
    "            xrays_blurred[k] = ndimage.gaussian_filter(xrays[k], blur_std)\n",
    "\n",
    "    detected = random.poisson(xrays_blurred*conversion)\n",
    "\n",
    "    detected_std = detected.std(axis=0).mean()\n",
    "    return detected, detected_std\n",
    "\n",
    "intensity = 500\n",
    "xrays = random.poisson(intensity, size=(500, 500, 20))\n",
    "\n",
    "def MTF_gauss(coords, sigma):\n",
    "    if sigma == inf:\n",
    "        mtf = zeros_like(coords)\n",
    "        mtf[0, 0] = 1\n",
    "        return mtf\n",
    "    else:\n",
    "        return exp(-2*pi**2*coords**2*sigma**2)\n",
    "u_1D = linspace(0., 0.5, 200)\n",
    "u_2D = sqrt(u_1D[newaxis, :]**2 + u_1D[:, newaxis]**2)\n",
    "\n",
    "for conversion in (2, 20, 200):\n",
    "    print(f'using conversion = {conversion}')\n",
    "    for blur_std in (0., 1., 2., 4., inf):\n",
    "        detected, detected_std = simulate_indirect_detection(xrays, blur_std)\n",
    "        MTF = MTF_gauss(u_2D, blur_std)\n",
    "        tsd = sqrt( (MTF**2*conversion**2 + conversion).mean()*intensity)\n",
    "        print(f'blur std: {blur_std:.1f} px, temporal standard deviation, simulated: {detected_std:.4g}, computed: {tsd:.4g}')\n",
    "    print()    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/image_quality_effects_simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# this notebook requires a scientific Python 3 install (numpy, scipy, matplotlib)\n",
    "%pylab\n",
    "import os, sys, shutil, PIL\n",
    "save = True\n",
    "open_image_windows = False\n",
    "os.makedirs('fig', exist_ok=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2.1 simulated image quality: fig. 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "output_folder = os.path.join('fig', 'effects')\n",
    "try: \n",
    "    os.makedirs(output_folder)\n",
    "except FileExistsError:\n",
    "    #shutil.rmtree(output_folder)\n",
    "    #os.makedirs(output_folder)\n",
    "    pass\n",
    "    \n",
    "def bin_down_image(image: ndarray, scale_factor: int):\n",
    "    if image.dtype.kind != 'f':\n",
    "        image = image.astype(\"f4\")\n",
    "    if scale_factor == 1:\n",
    "        return image\n",
    "    else:\n",
    "        downscaled = None\n",
    "        stops = asarray(image.shape) - asarray(image.shape) % scale_factor\n",
    "        for y_start in range(scale_factor):\n",
    "            for x_start in range(scale_factor):\n",
    "                if downscaled is None:\n",
    "                    downscaled = copy(image[y_start:stops[0]:scale_factor, x_start:stops[1]:scale_factor])\n",
    "                else:\n",
    "                    downscaled += image[y_start:stops[0]:scale_factor, x_start:stops[1]:scale_factor]\n",
    "        downscaled /= scale_factor**2\n",
    "        return downscaled\n",
    "\n",
    "def show_image(image, title=None, figsize=None, vrange=None, perc_val=(0.1, 99.9)):\n",
    "    if figsize is None: figsize = 8, 8*image.shape[1]/image.shape[0]\n",
    "    fig, ax = plt.subplots(1, 1, figsize=figsize); ax.axis('off')\n",
    "    if vrange is None: vrange = nanpercentile(image, perc_val)\n",
    "    ax.imshow(image, cmap=plt.cm.gray, interpolation='none', vmin=vrange[0], vmax=vrange[1])\n",
    "    if title is not None: ax.set_title(title)\n",
    "    if not open_image_windows:\n",
    "        plt.close(fig)\n",
    "    return fig\n",
    "\n",
    "def save_image(image, filename, dtype=None, png_compress_level=4, vrange=(0, 255)):\n",
    "    if save:\n",
    "        if dtype is not None: image = image.astype(dtype)\n",
    "        if filename.endswith('.raw') or '.' not in filename:\n",
    "            image.tofile(filename)\n",
    "        else:\n",
    "            pil_args = dict()\n",
    "            if filename[-3:] == 'png': \n",
    "                pil_args['compress_level'] = png_compress_level\n",
    "                image = ((image.clip(vrange[0], vrange[1])-vrange[0])*(255/(vrange[1]-vrange[0]))).astype('u1')\n",
    "            PIL.Image.fromarray(image).save(filename, **pil_args)\n",
    "        #print(f'saved image {filename}')\n",
    "    \n",
    "def save_both(image, fname, vrange=None, perc_val=(0.1, 99.9)):\n",
    "    display(show_image(image, title=os.path.split(fname)[1]))\n",
    "    if save:\n",
    "        save_image(image, fname+'.tif')\n",
    "        if vrange is None: vrange = nanpercentile(image, perc_val)\n",
    "        save_scale(fname, vrange)\n",
    "        save_image(image, fname+'.png', vrange=vrange)\n",
    "    \n",
    "def save_scale(fname, vrange):\n",
    "    folder, file_name = os.path.split(fname)\n",
    "    with open(os.path.join(folder, 'scales.txt'), 'a') as fp:\n",
    "        fp.write(f'{file_name}\\t{vrange[0]:.3f}\\t{vrange[1]:.3f}\\n')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## simulated signal\n",
    "\n",
    "The simulated image is a projection of balls of different diameters with the absorption strengths inversely proportional to the ball diameter.\n",
    "\n",
    "The placement is randomized because in a real case, the placement would not be known. This avoids only detecting a ball because the position is known beforehand."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "def generate_balls_pattern(return_all=False):\n",
    "    size = array((100, 200))\n",
    "    oversampling = 10\n",
    "    size_os = size*oversampling\n",
    "    image = ones(size_os, 'f4')\n",
    "    \n",
    "    radii = logspace(log10(0.75), log10(3), 5)[::-1]*oversampling\n",
    "    nballs = zeros(len(radii), 'u1')\n",
    "    space = (size_os[1] - 2*radii.sum())/(len(radii)+1)\n",
    "    grid_pos_x = zeros(radii.shape[0], 'i4')\n",
    "    for k, radius in enumerate(radii):\n",
    "        grid_pos_x[k] = (k+1)*space + radii[:k].sum() + radii[:k+1].sum()\n",
    "    grid_pos_x = (grid_pos_x/oversampling).astype('i4')*oversampling\n",
    "    \n",
    "    coord_y_base = arange(image.shape[0])\n",
    "    coord_x_base = arange(image.shape[1])\n",
    "    for k, pos_x in enumerate(grid_pos_x):\n",
    "        radius = radii[k]\n",
    "        grid_pos_y = linspace(0, size_os[0], int(0.15*size_os[0]/(radius+7))+2, endpoint=True)[1:-1].astype('i4')\n",
    "        nballs[k] = len(grid_pos_y)\n",
    "        max_xshift = space/6/oversampling\n",
    "        max_yshift = 1.5*radius/oversampling\n",
    "        for pos_y in grid_pos_y:\n",
    "            coord_x = coord_x_base - pos_x + random.uniform(-max_xshift, max_xshift)*oversampling\n",
    "            coord_y = coord_y_base - pos_y + random.uniform(-max_yshift, max_yshift)*oversampling\n",
    "            \n",
    "            coord_r = sqrt(coord_x[newaxis, :]**2 + coord_y[:, newaxis]**2)\n",
    "            locations = less(coord_r, radius)\n",
    "            \n",
    "            image[locations] *= exp(-sqrt(1 - (coord_r[locations]/radius)**2)*0.4)\n",
    "        \n",
    "    image = bin_down_image(image, oversampling)\n",
    "        \n",
    "    if return_all:\n",
    "        return image, radii/oversampling, nballs\n",
    "    else:\n",
    "        return image\n",
    "    \n",
    "image, radii, nballs = generate_balls_pattern(True)\n",
    "print('circle diameters:', *[f'{2*r:.2f}' for r in radii])\n",
    "print('number of balls:', *[f'{k}' for k in nballs])\n",
    "\n",
    "if save:\n",
    "    savetxt('fig/effects/radii.txt', radii)\n",
    "    savetxt('fig/effects/nballs.txt', nballs)\n",
    "vrange = (0.5, 1.3)\n",
    "vrange = None\n",
    "save_both(image, os.path.join(output_folder, 'signal'), vrange=vrange)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# (A) noisiness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "countss = 3000, 1000, 300, 100\n",
    "for counts in countss:\n",
    "    image = generate_balls_pattern()\n",
    "    image_c = image*counts\n",
    "    image_sampled = random.poisson(image_c)\n",
    "    image_sampled = image_sampled / counts\n",
    "    save_both(image_sampled, os.path.join(output_folder, f'noisiness_c={counts}'), vrange=vrange)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# (B) modulation transfer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "from scipy.ndimage import gaussian_filter\n",
    "counts = 1000\n",
    "blurinesss = (0.5, 1., 2.0, 4.0)\n",
    "for bluriness in blurinesss:\n",
    "    image = generate_balls_pattern()\n",
    "    image_c = image*counts\n",
    "    image_c = gaussian_filter(image_c, bluriness)\n",
    "    image_sampled = random.poisson(image_c)\n",
    "    image_sampled = image_sampled / counts\n",
    "    save_both(image_sampled, os.path.join(output_folder, f'modulation_sigma={bluriness:.1f}'.replace('.', '_')), vrange=vrange)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# (C) signal strength"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "counts = 2500\n",
    "bluriness = 0.2\n",
    "signal_strengths = (1, 0.5, 0.25, 0.125)\n",
    "for signal_strength in signal_strengths:\n",
    "    image = generate_balls_pattern()\n",
    "    image_c = exp(log(image)*signal_strength)\n",
    "    \n",
    "    image_c = image_c*counts\n",
    "        \n",
    "    image_sampled = random.poisson(image_c)\n",
    "    image_sampled = image_sampled / counts\n",
    "    save_both(image_sampled, os.path.join(output_folder, f'signal_strength={signal_strength:.2f}'.replace('.', '_')), vrange=vrange)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# (D) superposition"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "def simulate_n():\n",
    "    image = generate_balls_pattern()\n",
    "    \n",
    "    counts_1 = 1000\n",
    "    image_c = exp(log(image)*1)\n",
    "    image_c = image_c*counts_1\n",
    "    image_1_sampled = random.poisson(image_c)\n",
    "\n",
    "    counts_2 = 10000\n",
    "    image_c = exp(log(image)*0.1)\n",
    "    image_c = image_c*counts_2\n",
    "    image_2_sampled = random.poisson(image_c)\n",
    "\n",
    "    image_12_sampled = (image_1_sampled+image_2_sampled)/(counts_1 + counts_2)\n",
    "    image_1_sampled = image_1_sampled / counts_1\n",
    "    image_2_sampled = image_2_sampled / counts_2\n",
    "    return image_1_sampled, image_2_sampled, image_12_sampled\n",
    "\n",
    "def simulate_b():\n",
    "    image = generate_balls_pattern()\n",
    "    \n",
    "    counts_1 = 1000\n",
    "    image_c = image*counts_1\n",
    "    image_1_sampled = random.poisson(image_c)\n",
    "\n",
    "    counts_2 = 3000\n",
    "    image_c = gaussian_filter(image, 2.0)\n",
    "    image_c = image_c*counts_2\n",
    "    image_2_sampled = random.poisson(image_c)\n",
    "\n",
    "    image_12_sampled = (image_1_sampled+image_2_sampled)/(counts_1 + counts_2)\n",
    "    image_1_sampled = image_1_sampled / counts_1\n",
    "    image_2_sampled = image_2_sampled / counts_2\n",
    "    return image_1_sampled, image_2_sampled, image_12_sampled\n",
    "\n",
    "image_1_sampled = simulate_n()[0]\n",
    "\n",
    "image_2n_sampled = simulate_n()[1]\n",
    "\n",
    "image_12n_sampled = simulate_n()[2]\n",
    "    \n",
    "image_2b_sampled = simulate_b()[1]\n",
    "\n",
    "image_12b_sampled = simulate_b()[2]\n",
    "\n",
    "save_both(image_1_sampled, os.path.join(output_folder, 'superposition_image_1'), vrange=vrange)\n",
    "save_both(image_2n_sampled, os.path.join(output_folder, 'superposition_image_2_weak_signal'), vrange=vrange)\n",
    "save_both(image_12n_sampled, os.path.join(output_folder, 'superposition_signal_strengths'), vrange=vrange)\n",
    "save_both(image_2b_sampled, os.path.join(output_folder, 'superposition_image2_bad_MTF'), vrange=vrange)\n",
    "save_both(image_12b_sampled, os.path.join(output_folder, 'superposition_MTF_qualities'), vrange=vrange)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close('all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/license.txt <==
Copyright 2019 Universitaet Wuerzburg

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE. 


==> anc/polychromatic_SNR_spectra_simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# written by Maximilian Ullherr, maximilian.ullherr@physik.uni-wuerzburg.de,\n",
    "# Lehrstuhl fuer Roentgenmikroskopie/Universitaet Wuerzburg, Josef-Martin-Weg 63, 97074 Wuerzburg, Germany\n",
    "# last updated 2019-04-26\n",
    "\n",
    "%pylab\n",
    "import os\n",
    "set_printoptions(precision=3)\n",
    "from scipy.ndimage import gaussian_filter1d\n",
    "from scipy.interpolate import interp1d\n",
    "os.makedirs('fig', exist_ok=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "colors =   ['#1f77b4', '#ff7f0e', '#2ca02c', '#d64748', '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']\n",
    "colors_B = ['#4c702c', '#a61718', '#1f97a4', '#af700e', '#b497bd', '#0c764b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']\n",
    "\n",
    "print(colors)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SNR simulations\n",
    "\n",
    "## aim\n",
    "\n",
    "compute the SNR for different energy weighting schemes, the \n",
    "\n",
    "theoretically ideal w = signal strength and the \n",
    "\n",
    "practically useful w = E < E_lim\n",
    "\n",
    "counting detector w = const\n",
    "\n",
    "energy integrating detector (scintillator) w = E\n",
    "\n",
    "## computation\n",
    "\n",
    "multiplying a weight after data aquisition (digitally) affects signal intensity linearly and noise power squarely\n",
    "\n",
    "excluding detection events via energy limits affects both signal intensity and noise power linearly, but 0^2 = 0 and 1^2=1 so it makes no difference\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "try:\n",
    "    # physical data must be energy [eV] in the first column and absorption constant [1/cm] in the second\n",
    "    mu_Al = genfromtxt(\"physical_data/Al_mu_cm.txt\", unpack=True, skip_header=1)\n",
    "    mu_Fe = genfromtxt(\"physical_data/Fe_mu_cm.txt\", unpack=True, skip_header=1)\n",
    "    print('physical data loaded from disk')\n",
    "    saving_enabled = True\n",
    "except OSError:\n",
    "    print('WARNING: no actual physical data found, using E^-3 estimate')\n",
    "    E = logspace(3, 5, 5000)\n",
    "    # constants were generated by fitting a E^-3 model to physical data over the range of 2 to 60 keV,\n",
    "    # see cell below (inaccurate for absorption edges and when compton scattering becomes relevant)\n",
    "    mu_Al = E, 82768440112531.06*E**-3\n",
    "    mu_Fe = E, 1328394990000272.8*E**-3\n",
    "    saving_enabled = False\n",
    "\n",
    "E_tube = 30\n",
    "E = linspace(1, E_tube, 1000)\n",
    "\n",
    "plt.clf()\n",
    "plt.loglog(*mu_Al)\n",
    "plt.loglog(*mu_Fe)\n",
    "plt.grid()\n",
    "plt.ylabel('absorption [1/cm]')\n",
    "plt.xlabel('energy [eV]')\n",
    "plt.legend(['Al', 'Fe'])\n",
    "plt.xlim(1e3, 2e5)\n",
    "display(plt.gcf())\n",
    "\n",
    "def sample_transmission(E, thickness):\n",
    "    # thickness is is mm\n",
    "    mu = interp1d(*mu_Al, fill_value='extrapolate')(E*1000)\n",
    "    T_sample = exp(-mu*thickness/10)\n",
    "    return T_sample\n",
    "\n",
    "def sample_transmission_Fe(E, thickness):\n",
    "    # thickness is is mm\n",
    "    mu = interp1d(*mu_Fe, fill_value='extrapolate')(E*1000)\n",
    "    T_sample = exp(-mu*thickness/10)\n",
    "    return T_sample\n",
    "\n",
    "def signal_strength_Fe_Al(E):\n",
    "    mu1 = interp1d(*mu_Fe, fill_value='extrapolate')(E*1000)\n",
    "    mu2 = interp1d(*mu_Al, fill_value='extrapolate')(E*1000)\n",
    "    return abs(mu1-mu2)\n",
    "def signal_strength_Fe(E):\n",
    "    return interp1d(*mu_Fe, fill_value='extrapolate')(E*1000)\n",
    "def signal_strength_Al(E):\n",
    "    return interp1d(*mu_Al, fill_value='extrapolate')(E*1000)\n",
    "\n",
    "def signal_strength_phase(E):\n",
    "    return E**-2\n",
    "\n",
    "plt.clf()\n",
    "plt.plot(E, sample_transmission(E, 0.1))\n",
    "plt.plot(E, sample_transmission(E, 1))\n",
    "plt.grid()\n",
    "plt.ylabel('transmission')\n",
    "plt.xlabel('energy [keV]')\n",
    "plt.legend(['100 $\\mu$m Al', '1 mm Al'])\n",
    "display(plt.gcf())\n",
    "plt.close('all')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.clf()\n",
    "loc = logical_and(mu_Al[0]>2e3, mu_Al[0]<6e4)\n",
    "for mu, name in zip((mu_Al, mu_Fe), ('Al', 'Fe')):\n",
    "    E_fit = mu[0][loc]\n",
    "    mu_fit = mu[1][loc]\n",
    "\n",
    "    from scipy.optimize import curve_fit\n",
    "\n",
    "    def model(E, a):\n",
    "        return log(a*E**-3)\n",
    "\n",
    "    a, a_var = curve_fit(model, E_fit, log(mu_fit))\n",
    "\n",
    "    print(a[0])\n",
    "    plt.loglog(E_fit/1e3, mu_fit, label=name)\n",
    "    plt.loglog(E_fit/1e3, exp(model(E_fit, a)), ls='--', label=name+' fit')\n",
    "plt.grid(); plt.legend()\n",
    "plt.ylabel('absorption'); plt.xlabel('energy [keV]')\n",
    "display(plt.gcf())\n",
    "plt.close('all')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "E = linspace(5, 60, 1000)\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 3))\n",
    "\n",
    "ideal_CEW = signal_strength_Al(E)\n",
    "ideal_CEW /= ideal_CEW.mean()\n",
    "ax.plot(E, ideal_CEW, label='ideal CEW ($w$=SDS)')\n",
    "ax.plot(E, ones_like(E), ls=':', label='no weighting')\n",
    "ax.plot(E, E/E.mean(), ls='--', label='energy integrating DEW')\n",
    "mask = (E<18).astype('f4')\n",
    "mask /= mask.mean()\n",
    "ax.plot(E, mask, ls='--', label='threshold DEW weight')\n",
    "ax.set_ylim(0, 10)\n",
    "\n",
    "ax.grid()\n",
    "ax.set_ylabel('weighting factor ($w$ or $I$)')\n",
    "ax.set_xlabel('energy [keV]')\n",
    "ax.legend()\n",
    "if saving_enabled:\n",
    "    fig.savefig('fig/weighting_factor_energy.pdf')\n",
    "display(fig)\n",
    "plt.close(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('warning: energy weighted SNR assumes efficient conversion (c**2 term >> c term)')\n",
    "\n",
    "class SNR_Simulation:\n",
    "    def __init__(self, bin_width=0.01, verbose=0):\n",
    "        self.log = ''\n",
    "        self.bin_width = bin_width # keV\n",
    "        self.min_energy = 2  # keV\n",
    "        self.source_behaviour = None\n",
    "        self.E_tube = None\n",
    "\n",
    "        self.source_spectrum = None\n",
    "        self.verbose = verbose\n",
    "        self.plot_param = 1.\n",
    "        \n",
    "    def init_energy_properties(self, nbins):\n",
    "        self.detector_abs_spectrum = np.ones(nbins, 'f8')\n",
    "        self.filter_transparency = np.ones(nbins, 'f8')\n",
    "        self.sample_transparency = np.ones(nbins, 'f8')\n",
    "        self.signal = np.zeros(nbins, 'f8')\n",
    "        \n",
    "    def set_source(self, E, source_spectrum):\n",
    "        self.E = E\n",
    "        self.init_energy_properties(len(self.E))\n",
    "        self.source_spectrum = source_spectrum\n",
    "        self.source_intensity = source_spectrum.sum()\n",
    "\n",
    "    def set_source_bremsspektrum(self, E_tube, limit='power'):\n",
    "        self._print(f'setting tube voltage to {E_tube} with limit \"{limit}\"')\n",
    "        self.E_tube = E_tube\n",
    "\n",
    "        self.E = arange(self.min_energy//self.bin_width, E_tube//self.bin_width)*self.bin_width #linspace(self.min_energy, E_tube, self.nbins)\n",
    "        self.init_energy_properties(len(self.E))\n",
    "        source_spectrum = (E_tube - self.E)\n",
    "        if limit == 'power':\n",
    "            source_spectrum /= E_tube\n",
    "        elif limit == 'current':\n",
    "            pass\n",
    "        else:\n",
    "            raise ValueError('limiting factor for the tube power must either be \"power\" or \"current\"')\n",
    "\n",
    "        self.source_spectrum = source_spectrum\n",
    "        self.source_intensity = source_spectrum.sum()\n",
    "\n",
    "    def add_emission_line(self, emission_line_strength, emission_line_energy):\n",
    "        assert self.E_tube is not None, 'emission lines can only be added to a bremsspektrum'\n",
    "        if emission_line_strength > 0.0:\n",
    "            emission_line_strength_real = emission_line_strength * (self.E_tube - emission_line_energy) ** 1.5\n",
    "            if self.source_behaviour == 'constant_power':\n",
    "                emission_line_strength_real /= self.E_tube\n",
    "\n",
    "            k = argmin(abs(self.E - emission_line_energy))\n",
    "            line_emission_fraction = emission_line_strength_real * self.sample_transparency[k] / (\n",
    "                        (self.source_spectrum * self.sample_transparency).sum() + emission_line_strength_real *\n",
    "                        self.sample_transparency[k])\n",
    "            self._print(f'added emission line with {line_emission_fraction:.1%} intensity at {E[k]:.2f} keV')\n",
    "            self.source_spectrum[k] += emission_line_strength_real\n",
    "  \n",
    "    def set_detector(self, detector_QE_spectrum):\n",
    "        self.detector_abs_spectrum = detector_QE_spectrum\n",
    "        \n",
    "    def set_photoabs_detector(self, abstract_thickness):\n",
    "        self.detector_abs_spectrum = 1. - exp(-self.E**(-3)*abstract_thickness)\n",
    "        \n",
    "    def add_filter(self, thickness):\n",
    "        # only Al supported, thickness in mm\n",
    "        self.filter_transparency *= sample_transmission(self.E, thickness)\n",
    "\n",
    "    def add_absorbing_signal(self, thickness, phase_only=False):\n",
    "        # only Al supported, thickness in mm\n",
    "        if not phase_only:\n",
    "            self.signal += signal_strength_Al(self.E)\n",
    "        self.sample_transparency *= sample_transmission(self.E, thickness)\n",
    "\n",
    "    def add_phase_signal(self, signal_strength):\n",
    "        self.signal += signal_strength * self.E ** -2\n",
    "\n",
    "    def find_optimal_energy_cutoff(self, E, source_spectrum, sigal_strength, lower_cutoff):\n",
    "        SNR_lim_weight = zeros_like(E)\n",
    "        for k, E_lim in enumerate(E):\n",
    "            lim_weight = (lower_cutoff < E) & (E < E_lim)\n",
    "            SNR_lim_weight[k] = sum(sigal_strength * source_spectrum * lim_weight) ** 2 / sum(\n",
    "                source_spectrum * lim_weight ** 2)\n",
    "\n",
    "        SNR_lim_weight[~isfinite(SNR_lim_weight)] = 0.\n",
    "        k_opt = argmax(SNR_lim_weight)\n",
    "        return E[k_opt]\n",
    "\n",
    "    def find_optimal_monochromatic_SNR(self):\n",
    "        source_intensity = (self.source_spectrum * self.filter_transparency).sum()\n",
    "        mono_SNR = self.sample_transparency * self.detector_abs_spectrum * source_intensity * self.signal ** 2\n",
    "        k = argmax(mono_SNR)\n",
    "        return self.E[k], mono_SNR[k],  k\n",
    "\n",
    "    def _print(self, *args):\n",
    "        for arg in args:\n",
    "            self.log += str(arg) + ' '\n",
    "        self.log += '\\n'\n",
    "        \n",
    "    def compute_SNR_CEW(self, weight=1.):\n",
    "        return sum(self.signal * self.detected_spectrum * weight) ** 2 / sum(self.detected_spectrum * weight ** 2)\n",
    "    \n",
    "    def compute_SNR_DEW(self, weight=1.):\n",
    "        return sum(self.signal * self.detected_spectrum * weight) ** 2 / sum(self.detected_spectrum * weight)\n",
    "    \n",
    "    def compute_transparency(self, weight=1.):\n",
    "        return sum(self.detected_spectrum * weight) / sum(self.spectrum_without_sample * weight)  \n",
    "    \n",
    "    def compute_all_transparency(self, weight=1.):\n",
    "        self.DA_mono = self.sample_transparency[self.mono_index]\n",
    "        self.T_noweight = self.compute_transparency()\n",
    "        self.T_CEW = self.compute_transparency(self.signal)\n",
    "        self.T_EI = self.compute_transparency(self.E)\n",
    "        self.T_DEW = self.compute_transparency(self.lim_weight) \n",
    "        \n",
    "    def compute_detector_abs(self, weight=1.):\n",
    "        weighted = self.detected_spectrum*weight\n",
    "        return weighted.sum()/(weighted/self.detector_abs_spectrum).sum()\n",
    "        \n",
    "    def compute_all_detector_abs(self):\n",
    "        self.DA_mono = self.detector_abs_spectrum[self.mono_index]\n",
    "        self.DA_noweight = self.compute_detector_abs()\n",
    "        self.DA_CEW = self.compute_detector_abs(self.signal)\n",
    "        self.DA_EI = self.compute_detector_abs(self.E)\n",
    "        self.DA_DEW = self.compute_detector_abs(self.lim_weight) \n",
    "        \n",
    "    def simulate(self, which='td'):\n",
    "        self.spectrum_without_sample = self.source_spectrum * self.filter_transparency * self.detector_abs_spectrum\n",
    "        self.detected_spectrum = self.spectrum_without_sample * self.sample_transparency\n",
    "        self.source_intensity = self.detected_spectrum.sum()\n",
    "        #self._print(f'source intensity: {self.detected_spectrum.sum():.4g} detected')\n",
    "        intensity_scale_k = argmax(self.detected_spectrum)\n",
    "\n",
    "        self.SNR_noweight = self.compute_SNR_CEW()\n",
    "        self.SNR_EI_weight = self.compute_SNR_CEW(self.E)\n",
    "        # ^^^ assumes that c**2 term dominates the sum ^^^\n",
    "        self.E_DEW_opt_thr = self.find_optimal_energy_cutoff(self.E, self.detected_spectrum, self.signal, self.min_energy)\n",
    "        self.lim_weight = (self.E < self.E_DEW_opt_thr).astype('f4')\n",
    "        self.SNR_lim_weight = self.compute_SNR_DEW(self.lim_weight)\n",
    "        self.SNR_opt_weight = self.compute_SNR_CEW(self.signal)\n",
    "        \n",
    "        self.E_mono, self.SNR_mono, self.mono_index = self.find_optimal_monochromatic_SNR()\n",
    "        \n",
    "        if 't' in which:\n",
    "            self.compute_all_transparency()\n",
    "        if 'd' in which:\n",
    "            self.compute_all_detector_abs()\n",
    "\n",
    "    def plot(self):\n",
    "        intensity_scale_k = argmax(self.source_spectrum)\n",
    "        self.fig, ax = plt.subplot(1, 1, figsize=(8, 8))\n",
    "        ax.plot(self.E, self.source_spectrum)\n",
    "        ax.plot(self.E, self.min_energy * intensity_scale_k / self.lim_weight.max())\n",
    "        ax.fill_between(E, self.source_spectrum * self.lim_weight, alpha=0.2)\n",
    "        ax.vlines(self.E_mono, 0, intensity_scale_k * 1.2)\n",
    "        ax.set_ylim(0, intensity_scale_k * 1.2)\n",
    "        ax.grid()\n",
    "        ax.set_ylabel('intensity')\n",
    "        ax.set_xlabel('energy [keV]')\n",
    "        ax.legend(['detected spectrum', 'detector bandpass', 'bandpass detected spectrum', 'monochromatic optimum'])\n",
    "\n",
    "    \n",
    "from scipy.ndimage import median_filter\n",
    "def plot_comparison(results, relative_SNR=False, save_path=None, figsize='auto', plot_transparency=True, \n",
    "                    plot_sources=True, spectra_mask=None, markers=('1', '2', '2', '1', '3'), ls='', \n",
    "                    draw_SNR_maxima=False, relative_yscale=True, xlabel='tube voltage [kV]', xlog=False):\n",
    "    plot_params = [result.plot_param for result in results]\n",
    "    if spectra_mask is None:\n",
    "        spectra_mask = ones(len(results), '?')\n",
    "    if figsize == 'auto':\n",
    "        figsize = (8, (5+3*plot_transparency+3*plot_sources))\n",
    "        \n",
    "    fig = plt.figure(figsize=figsize)\n",
    "    naxes = 1+plot_transparency+plot_sources\n",
    "    gs = fig.add_gridspec(naxes, 1, height_ratios=(5, 3, 3)[:naxes])\n",
    "    axes = []\n",
    "    for k in range(naxes):\n",
    "        axes.append(fig.add_subplot(gs[k]))#, sharex=(axes[0] if k > 0 else None)))\n",
    "    \n",
    "    if relative_SNR:\n",
    "        norm = array([r.SNR_mono for r in results])\n",
    "    else:\n",
    "        norm = 1.\n",
    "        \n",
    "    SNR_noweight = array([r.SNR_noweight for r in results])/norm\n",
    "    SNR_EI_weight = array([r.SNR_EI_weight for r in results])/norm\n",
    "    SNR_opt_weight = array([r.SNR_opt_weight for r in results])/norm\n",
    "    SNR_lim_weight = array([r.SNR_lim_weight for r in results])/norm\n",
    "    SNR_mono = array([r.SNR_mono for r in results])/norm\n",
    "    all_SNR = hstack((SNR_noweight, SNR_EI_weight, SNR_opt_weight, SNR_lim_weight, SNR_mono))\n",
    "    dynamic_range = all_SNR.max()/all_SNR.min()\n",
    "    \n",
    "    plot_kwargs = {'ls': ls, 'markersize':10}\n",
    "    labels = ('monochrom.', 'optimal CEW', 'optimal DEW', 'no weight', '$\\propto$E CEW')\n",
    "    data = SNR_mono, SNR_opt_weight, SNR_lim_weight, SNR_noweight, SNR_EI_weight\n",
    "    \n",
    "    ylim = 1.1*amax(all_SNR)\n",
    "    if relative_yscale:\n",
    "        norm = all_SNR.max()\n",
    "        ylim /= norm\n",
    "        \n",
    "    axes[0].plot(plot_params, data[0]/norm, marker=markers[0], label=labels[0], color=colors[0], \n",
    "                 markersize=plot_kwargs['markersize'], ls=('--' if plot_kwargs['ls'] == '-' else plot_kwargs['ls']))\n",
    "    for k in arange(1, 5):\n",
    "        axes[0].plot(plot_params, data[k]/norm, marker=markers[k], label=labels[k], color=colors[k], **plot_kwargs)\n",
    "    if draw_SNR_maxima:\n",
    "        maxima = array([argmax(d) for d in data])\n",
    "        for k in arange(3, 5):\n",
    "            if maxima[k] < len(plot_params)-1:\n",
    "                axes[0].vlines(plot_params[maxima[k]], 0, ylim, color=colors[k%len(colors)], linestyles=':', \n",
    "                               label='SNR maxima' if k == 3 else None)\n",
    "            else:\n",
    "                print('ignored SNR maxima vline for', labels[k])\n",
    "    axes[0].grid()\n",
    "    axes[0].set_yscale('log' if dynamic_range > 20 else 'linear')\n",
    "    if xlog:\n",
    "        axes[0].set_xscale('log')\n",
    "    axes[0].legend(loc='upper right')\n",
    "    axes[0].set_ylabel('SNR [au]')\n",
    "    axes[0].set_xlabel(xlabel)\n",
    "    axes[0].set_ylim(0., ylim)\n",
    "    \n",
    "    if plot_sources:\n",
    "        ylim = 1.1*amax(median_filter(hstack([r.detected_spectrum for r in results]), 3))\n",
    "        k_c = 0\n",
    "        \n",
    "        if relative_yscale:\n",
    "            norm = ylim/1.1\n",
    "            ylim = 1.1\n",
    "        else:\n",
    "            norm = 1.\n",
    "        \n",
    "        for k, r in enumerate(results):\n",
    "            if spectra_mask[k]:\n",
    "                if k_c == 0:\n",
    "                    label1, label2 = f'detected spectra', f'DEW thresholds'\n",
    "                else:\n",
    "                    label1, label2 = None, None\n",
    "                axes[1].plot(r.E, r.detected_spectrum/norm, color=colors_B[k_c%len(colors_B)], label=label1)\n",
    "                axes[1].vlines(r.E_DEW_opt_thr, 0, ylim, color=colors_B[k_c%len(colors_B)], linestyles=':', label=label2)\n",
    "                k_c += 1\n",
    "    \n",
    "        axes[1].vlines(r.E_mono, 0, ylim, color='black', label=f'monochrom. energy', linestyles='--')\n",
    "        axes[1].grid()\n",
    "        axes[1].legend(loc='upper right')\n",
    "        axes[1].set_ylabel('intensity [au]')\n",
    "        axes[1].set_xlabel('energy [keV]')\n",
    "        axes[1].set_ylim(0., ylim)\n",
    "    \n",
    "    if plot_transparency:\n",
    "        ax_index = plot_sources+plot_transparency\n",
    "        data = array([r.T_mono for r in results]), array([r.T_CEW for r in results]), array([r.T_DEW for r in results]), array([r.T_noweight for r in results]), array([r.T_EI for r in results])\n",
    "        \n",
    "        axes[ax_index].plot(plot_params, data[0], label=labels[0], color=colors[0], \n",
    "                     ls=('--' if plot_kwargs['ls'] == '-' else plot_kwargs['ls']))\n",
    "        for k in arange(1, 5):\n",
    "            axes[ax_index].plot(plot_params, data[k], label=labels[k], color=colors[k])\n",
    "    \n",
    "        if draw_SNR_maxima:\n",
    "            ylim = 1.1*amax(hstack(data))\n",
    "            for k in arange(3, 5):\n",
    "                if maxima[k] < len(plot_params):\n",
    "                    axes[ax_index].vlines(plot_params[maxima[k]], 0, ylim, color=colors[k%len(colors)], linestyles=':', \n",
    "                                   label='SNR maxima' if k == 3 else None)\n",
    "        axes[ax_index].grid()\n",
    "        #axes[2].legend(loc='upper right')\n",
    "        axes[ax_index].set_ylabel('sample transparency')\n",
    "        axes[ax_index].set_xlabel(xlabel)\n",
    "        axes[ax_index].set_ylim(0., ylim)\n",
    "        if xlog:\n",
    "            axes[ax_index].set_xscale('log')\n",
    "        \n",
    "        \n",
    "    fig.tight_layout()\n",
    "    display(fig)\n",
    "    plt.close(fig)\n",
    "    \n",
    "    if save_path is not None and saving_enabled:\n",
    "        fig.savefig(save_path+'.pdf')\n",
    "        print('saved plot to', save_path+'.pdf')\n",
    "    return fig\n",
    "    \n",
    "stride = 1  # increase this value to up to 10 to speed up display at the cost of bad sampling"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 4.2 simple spectra simulation: fig. 4\n",
    "\n",
    "higher tube voltage = higher degree of polychromaticity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tube_voltages = linspace(10, 60, 151)[::stride]\n",
    "tube_voltages_spectra_plot = int32(logspace(log10(tube_voltages.min()), log10(tube_voltages.max()), 5))\n",
    "print(tube_voltages_spectra_plot)\n",
    "plot_mask = zeros(len(tube_voltages), '?')\n",
    "for tv in tube_voltages_spectra_plot:\n",
    "    plot_mask[argmin(abs(tube_voltages-tv))] = True\n",
    "sample_thickness = 0.1\n",
    "\n",
    "resultsA = []\n",
    "for k, E_tube in enumerate(tube_voltages):\n",
    "    sim = SNR_Simulation(verbose=1)\n",
    "    sim.set_source_bremsspektrum(E_tube, limit='power')\n",
    "    sim.add_filter(sample_thickness/3)\n",
    "    sim.add_absorbing_signal(sample_thickness*2/3)\n",
    "    sim.simulate('')\n",
    "    sim.plot_param = E_tube\n",
    "    \n",
    "    resultsA.append(sim)\n",
    "\n",
    "print(sim.log)\n",
    "print(f'monochromatic energy for (photo-)absorption: {sim.E_mono:.3f} keV')\n",
    "\n",
    "resultsB = []\n",
    "for k, E_tube in enumerate(tube_voltages):\n",
    "    sim = SNR_Simulation(verbose=1)\n",
    "    sim.set_source_bremsspektrum(E_tube, limit='power')\n",
    "    sim.add_filter(sample_thickness/3)\n",
    "    sim.add_absorbing_signal(sample_thickness*2/3, phase_only=True)\n",
    "    sim.add_phase_signal(1)\n",
    "    sim.simulate('')\n",
    "    sim.plot_param = E_tube\n",
    "    resultsB.append(sim)\n",
    "print(f'monochromatic energy for phase: {sim.E_mono:.3f} keV')\n",
    "    \n",
    "x = plot_comparison(resultsA, figsize=(5, 6), spectra_mask=plot_mask, ls='-', markers=('', '', '', '', ''),\n",
    "                 plot_transparency=0, save_path='fig/SNR_spectra_sim_example_thin', draw_SNR_maxima=True)\n",
    "x = plot_comparison(resultsB, figsize=(5, 3.6), spectra_mask=plot_mask, ls='-', markers=('', '', '', '', ''), \n",
    "                    plot_sources=0, plot_transparency=0, \n",
    "                    save_path='fig/SNR_spectra_sim_example_thin_phase', draw_SNR_maxima=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 4.3 screen thickness: fig. 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_comparison_det(results, relative_SNR=False, save_path=None, figsize='auto', \n",
    "                    spectra_mask=None, markers=('1', '2', '2', '1', '3'), ls='', \n",
    "                    draw_SNR_maxima=True, relative_yscale=True, xlabel='tube voltage [keV]', xlog=False, closefig=True):\n",
    "    colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "    plot_params = [result.plot_param for result in results]\n",
    "    if spectra_mask is None:\n",
    "        spectra_mask = ones(len(results), '?')\n",
    "    if figsize == 'auto':\n",
    "        figsize = (8, 11)\n",
    "        \n",
    "    fig = plt.figure(figsize=figsize)\n",
    "    naxes = 3\n",
    "    gs = fig.add_gridspec(naxes, 1, height_ratios=(5, 3, 3)[:naxes])\n",
    "    axes = []\n",
    "    for k in range(naxes):\n",
    "        axes.append(fig.add_subplot(gs[k]))#, sharex=(axes[0] if k > 0 else None)))\n",
    "    \n",
    "    if relative_SNR:\n",
    "        norm = array([r.SNR_mono for r in results])\n",
    "    else:\n",
    "        norm = 1.\n",
    "        \n",
    "    SNR_noweight = array([r.SNR_noweight for r in results])/norm\n",
    "    SNR_EI_weight = array([r.SNR_EI_weight for r in results])/norm\n",
    "    SNR_opt_weight = array([r.SNR_opt_weight for r in results])/norm\n",
    "    SNR_lim_weight = array([r.SNR_lim_weight for r in results])/norm\n",
    "    SNR_mono = array([r.SNR_mono for r in results])/norm\n",
    "    all_SNR = hstack((SNR_noweight, SNR_EI_weight, SNR_opt_weight, SNR_lim_weight, SNR_mono))\n",
    "    dynamic_range = all_SNR.max()/all_SNR.min()\n",
    "    \n",
    "    plot_kwargs = {'ls': ls, 'markersize':10}\n",
    "    labels = ('monochrom.', 'optimal CEW', 'optimal DEW', 'no weight', '$\\propto$E CEW')\n",
    "    data = SNR_mono, SNR_opt_weight, SNR_lim_weight, SNR_noweight, SNR_EI_weight\n",
    "    \n",
    "    ylim = 1.1*amax(all_SNR)\n",
    "    if relative_yscale:\n",
    "        norm = all_SNR.max()\n",
    "        ylim /= norm\n",
    "        \n",
    "    axes[0].plot(plot_params, data[0]/norm, marker=markers[0], label=labels[0], color=colors[0], \n",
    "                 markersize=plot_kwargs['markersize'], ls=('--' if plot_kwargs['ls'] == '-' else plot_kwargs['ls']))\n",
    "    for k in arange(1, 5):\n",
    "        axes[0].plot(plot_params, data[k]/norm, marker=markers[k], label=labels[k], color=colors[k], **plot_kwargs)\n",
    "    if draw_SNR_maxima:\n",
    "        maxima = array([argmax(d) for d in data])\n",
    "        labeled = False\n",
    "        for k in arange(3, 5):\n",
    "            if maxima[k] < len(plot_params)-1:\n",
    "                axes[0].vlines(plot_params[maxima[k]], 0, ylim, color=colors[k%len(colors)], linestyles=':', \n",
    "                               label='SNR maxima' if not labeled else None)\n",
    "                labeled = True\n",
    "            else:\n",
    "                print('ignored SNR maxima vline for', labels[k])\n",
    "    axes[0].grid()\n",
    "    axes[0].set_yscale('log' if dynamic_range > 20 else 'linear')\n",
    "    if xlog:\n",
    "        axes[0].set_xscale('log')\n",
    "    axes[0].legend(loc='upper right')\n",
    "    axes[0].set_ylabel('SNR [au]')\n",
    "    axes[0].set_xlabel(xlabel)\n",
    "    axes[0].set_ylim(0., ylim)\n",
    "        \n",
    "    data = array([r.DA_mono for r in results]), array([r.DA_CEW for r in results]), array([r.DA_DEW for r in results]), array([r.DA_noweight for r in results]), array([r.DA_EI for r in results])        \n",
    "    axes[1].plot(plot_params, data[0], label=labels[0], color=colors[0], \n",
    "                 ls=('--' if plot_kwargs['ls'] == '-' else plot_kwargs['ls']))\n",
    "    for k in arange(1, 5):\n",
    "        axes[1].plot(plot_params, data[k], label=labels[k], color=colors[k])\n",
    "\n",
    "    if draw_SNR_maxima:\n",
    "        ylim = 1.1*amax(hstack(data))\n",
    "        labeled = False\n",
    "        for k in arange(3, 5):\n",
    "            if maxima[k] < len(plot_params):\n",
    "                axes[1].vlines(plot_params[maxima[k]], 0, ylim, color=colors[k%len(colors)], linestyles=':', \n",
    "                               label='SNR maxima' if not labeled else None)\n",
    "                labeled = True\n",
    "                \n",
    "    axes[1].grid()\n",
    "    #axes[2].legend(loc='upper right')\n",
    "    axes[1].set_ylabel('average absorption')\n",
    "    axes[1].set_xlabel(xlabel)\n",
    "    axes[1].set_ylim(0., ylim)\n",
    "    if xlog:\n",
    "        axes[1].set_xscale('log')\n",
    "        \n",
    "    \n",
    "    thickness_indices = linspace(0, len(plot_params)-1, 4, dtype='i4')\n",
    "    for k, k_t in enumerate(thickness_indices):\n",
    "        r = results[k_t]   \n",
    "        axes[2].plot(r.E, r.detector_abs_spectrum, label=f'$t$ = 10$^{log10(plot_params[k_t]):.0f}$', color=colors_B[k])\n",
    "\n",
    "    axes[2].grid()\n",
    "    axes[2].legend(loc='upper right')\n",
    "    axes[2].set_ylabel('detector absorption')\n",
    "    axes[2].set_xlabel('energy [keV]')\n",
    "    #axes[1].set_ylim(0., ylim)\n",
    "    #if xlog:\n",
    "    #    axes[1].set_xscale('log')\n",
    "        \n",
    "        \n",
    "    fig.tight_layout()\n",
    "    display(fig)\n",
    "    if closefig:\n",
    "        plt.close(fig)\n",
    "    \n",
    "    if save_path is not None:\n",
    "        fig.savefig(save_path+'.pdf')\n",
    "    return fig\n",
    "    \n",
    "stride = 1  # increase this value to up to 10 to speed up computations at the cost of bad sampling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sample_thickness = 0.1\n",
    "E_tube = 38\n",
    "screen_thicknesses = logspace(2, 5, 161)\n",
    "\n",
    "results = []\n",
    "for k, screen_thickness in enumerate(screen_thicknesses[::stride]):\n",
    "    sim = SNR_Simulation(verbose=1)\n",
    "    sim.set_source_bremsspektrum(E_tube, limit='power')\n",
    "    sim.set_photoabs_detector(screen_thickness)\n",
    "    sim.add_filter(sample_thickness/3)\n",
    "    sim.add_absorbing_signal(sample_thickness*2/3)\n",
    "    sim.simulate()\n",
    "    sim.plot_param = screen_thickness\n",
    "    \n",
    "    results.append(sim)\n",
    "\n",
    "print(sim.log)\n",
    "print(f'monochromatic energy for (photo-)absorption: {sim.E_mono:.3f} keV')\n",
    "\n",
    "x = plot_comparison_det(results, figsize=(5, 7), ls='-', markers=('', '', '', '', ''), \n",
    "                        save_path='fig/SNR_screen_thickness_example', draw_SNR_maxima=True, \n",
    "                        xlabel='$t$ [au]', xlog=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "# this simulation takes a long time, up to 1 hour\n",
    "stride = 1\n",
    "\n",
    "tube_voltages = linspace(10, 60, 51)[::stride]\n",
    "sample_thickness = 0.1\n",
    "opt_avg_T_noweight = zeros(len(tube_voltages), 'f8')\n",
    "opt_avg_T_EI_weight = zeros(len(tube_voltages), 'f8')\n",
    "screen_thicknesses = logspace(2, 5, 201)\n",
    "nsims, nt = len(tube_voltages)*len(screen_thicknesses), len(screen_thicknesses)\n",
    "\n",
    "for k, E_tube in enumerate(tube_voltages):\n",
    "    sim = SNR_Simulation(verbose=1)\n",
    "    sim.set_source_bremsspektrum(E_tube, limit='power')\n",
    "    sim.add_filter(sample_thickness/3)\n",
    "    sim.add_absorbing_signal(sample_thickness*2/3)\n",
    "\n",
    "    avg_T_noweight = zeros(len(screen_thicknesses), 'f8')\n",
    "    avg_T_EI_weight = zeros(len(screen_thicknesses), 'f8')\n",
    "    SNR_noweight = zeros(len(screen_thicknesses), 'f8')\n",
    "    SNR_EI_weight = zeros(len(screen_thicknesses), 'f8')\n",
    "    for k_t, screen_thickness in enumerate(screen_thicknesses[::stride]):\n",
    "        sim.set_photoabs_detector(screen_thickness)\n",
    "        sim.simulate('d')\n",
    "        \n",
    "        avg_T_noweight[k_t] = sim.DA_noweight\n",
    "        avg_T_EI_weight[k_t] = sim.DA_EI\n",
    "        SNR_noweight[k_t] = sim.SNR_noweight\n",
    "        SNR_EI_weight[k_t] = sim.SNR_EI_weight\n",
    "        if (nt*k + k_t + 1) % (nsims//10) == 0:\n",
    "            print(f'{(nt*k + k_t) / nsims*100:.0f} % done')\n",
    "    \n",
    "        \n",
    "    opt_avg_T_noweight[k] = avg_T_noweight[argmax(SNR_noweight)]\n",
    "    opt_avg_T_EI_weight[k] = avg_T_EI_weight[argmax(SNR_EI_weight)]\n",
    "\n",
    "print(sim.log)    \n",
    "        \n",
    "fig, ax = plt.subplots(1, 1, figsize=(5, 2.5))\n",
    "ax.plot(tube_voltages, opt_avg_T_noweight, color=colors[3], label='no weight')\n",
    "ax.plot(tube_voltages, opt_avg_T_EI_weight, color=colors[4], label='$\\propto E$ CEW')\n",
    "\n",
    "ax.grid()\n",
    "ax.legend(loc='upper right')\n",
    "ax.set_ylabel('avg. abs. optimum')\n",
    "ax.set_xlabel('tube voltage [kV]')\n",
    "ax.set_ylim(0., 1.05)\n",
    "\n",
    "fig.tight_layout()\n",
    "display(fig)\n",
    "fig.savefig('fig/SNR_screen_thickness_abs_opt.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

